$E_8$ instantons on type-A ALE spaces and supersymmetric field theories

We consider the 6d superconformal field theory realized on M5-branes probing the $E_8$ end-of-the-world brane on the deformed and resolved $\mathbb{C}^2/\mathbb{Z}_k$ singularity. We give an explicit algorithm which determines, for arbitrary holonomy at infinity, the 6d quiver gauge theory on the tensor branch, the type-A class S description of the $T^2$ compactification, and the star-shaped quiver obtained as the mirror of the $T^3$ compactification.

==> anc/e8ale.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141081,       3997]
NotebookOptionsPosition[    121127,       3534]
NotebookOutlinePosition[    121546,       3552]
CellTagsIndexPosition[    121503,       3549]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["4d code", "Section",
 CellChangeTimes->{{3.699505022774878*^9, 
  3.699505093501946*^9}},ExpressionUUID->"dab5ad56-c327-4591-bf92-\
951e73b0745a"],

Cell[CellGroupData[{

Cell["\<\
nv, nh, dimCoulomb for type A class S theory (see 0904.2715 and 1008.5203)\
\>", "Subsection",
 CellChangeTimes->{{3.699505022774878*^9, 3.699505034874947*^9}, {
  3.708644101132092*^9, 
  3.708644113418644*^9}},ExpressionUUID->"d4c27f51-ba5b-4374-845c-\
f877664a0fa6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dual", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"l", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.4438162997856283`*^9, 3.443816327960308*^9}, {
   3.4438163732653313`*^9, 3.4438163936995907`*^9}, 3.4512169601139917`*^9, 
   3.4534251226464643`*^9, 3.4753740735705442`*^9, {3.513036951051585*^9, 
   3.513036954762784*^9}},ExpressionUUID->"35965d57-36c8-485b-a77a-\
e779b7541dea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.443818928870593*^9, 3.4438189390892563`*^9}, 
   3.4512169601145077`*^9, 3.453425122646579*^9, 3.475374073570632*^9, {
   3.513036957800229*^9, 
   3.513036958168358*^9}},ExpressionUUID->"6148a866-4069-4da2-94e9-\
55fe74b98931"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zerop", "[", "NN_", "]"}], ":=", 
   RowBox[{"{", "NN", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.513035445564005*^9, 3.513035457316278*^9}, 
   3.513035557873642*^9, {3.513036673430875*^9, 3.5130366871192703`*^9}, {
   3.513036965591991*^9, 3.513036967352029*^9}, {3.5368074074253073`*^9, 
   3.536807409313899*^9}, {3.5368194661556253`*^9, 
   3.536819471913822*^9}},ExpressionUUID->"9fe64087-e2e5-4243-8540-\
ba4642455a41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nu", "[", "x_", "]"}], ":=", 
  RowBox[{"Join", " ", "@@", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{
          RowBox[{"dual", "[", "x", "]"}], "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dual", "[", "x", "]"}], "]"}]}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.513035511963807*^9, 3.513035515578494*^9}, {
  3.513035568649818*^9, 3.513035624781435*^9}, {3.5130369764174547`*^9, 
  3.513036978059466*^9}, {3.5130370439009542`*^9, 
  3.513037045880672*^9}},ExpressionUUID->"93014de3-0747-40b5-a01b-\
49345c3cd0ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pole", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Plus", "@@", "x"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"nu", "[", "x", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.513035459588875*^9, 3.513035465471162*^9}, {
  3.513035634807004*^9, 3.513035652398629*^9}, {3.5130366943365593`*^9, 
  3.5130366946952553`*^9}, {3.5368074199934807`*^9, 
  3.536807421306291*^9}},ExpressionUUID->"db23b27a-ce8b-427d-88fa-\
7884ca0d2135"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nh", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"pole", "[", "x", "]"}]}], ",", 
      RowBox[{"d", "=", 
       RowBox[{"dual", "[", "x", "]"}]}], ",", 
      RowBox[{"NN", "=", 
       RowBox[{"Plus", "@@", "x"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "i"}], "-", "1"}], ")"}], 
        RowBox[{"p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "NN"}], "}"}]}], "]"}], "-", 
     RowBox[{"NN", "/", "2"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "d", "]"}]}], "}"}]}], "]"}], "/", "2"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.513038842546329*^9, 3.513038843596531*^9}, {
  3.513038923368328*^9, 3.513039011395739*^9}, {3.536807427556018*^9, 
  3.536807459083428*^9}},ExpressionUUID->"e5b02303-35ea-482a-9124-\
fe95584c3b42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nv", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"pole", "[", "x", "]"}]}], ",", 
      RowBox[{"NN", "=", 
       RowBox[{"Plus", "@@", "x"}]}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "i"}], "-", "1"}], ")"}], 
       RowBox[{"p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "NN"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.5368076137906017`*^9, 
  3.5368076438120327`*^9}},ExpressionUUID->"743819e2-1002-4531-b00f-\
89b0656b6899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimC", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"pole", "[", "x", "]"}]}], ",", 
      RowBox[{"NN", "=", 
       RowBox[{"Plus", "@@", "x"}]}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "NN"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.699501394930539*^9, 
  3.699501412613112*^9}},ExpressionUUID->"0604faab-76dc-458c-b3bb-\
de6199a9d76b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "[", "x_", "]"}], ":=", 
  RowBox[{"Plus", "@@", "x"}]}]], "Input",
 CellChangeTimes->{{3.6994962201427593`*^9, 
  3.699496226700416*^9}},ExpressionUUID->"eeffad85-59d3-4275-9a63-\
efddd190f9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totnh", "[", 
   RowBox[{"Y1_", ",", "Y2_", ",", "Y3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"nh", "[", "Y1", "]"}], "+", 
   RowBox[{"nh", "[", "Y2", "]"}], "+", 
   RowBox[{"nh", "[", "Y3", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "/", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "[", "Y1", "]"}], "^", "2"}], "-", "1"}], ")"}], 
     RowBox[{"n", "[", "Y1", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.699496236106194*^9, 
  3.699496281242785*^9}},ExpressionUUID->"cdad6810-295e-45e7-8e90-\
08fb4af4083f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totnv", "[", 
   RowBox[{"Y1_", ",", "Y2_", ",", "Y3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"nv", "[", "Y1", "]"}], "+", 
   RowBox[{"nv", "[", "Y2", "]"}], "+", 
   RowBox[{"nv", "[", "Y3", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "/", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "Y1", "]"}], "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"n", "[", "Y1", "]"}]}], "+", 
     RowBox[{"n", "[", "Y1", "]"}], "-", "1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.699496236106194*^9, 
  3.6994963010737953`*^9}},ExpressionUUID->"158e3a42-f159-4603-a357-\
a0eaab5ff84d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totdimC", "[", 
   RowBox[{"Y1_", ",", "Y2_", ",", "Y3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dimC", "[", "Y1", "]"}], "+", 
   RowBox[{"dimC", "[", "Y2", "]"}], "+", 
   RowBox[{"dimC", "[", "Y3", "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "Y1", "]"}], "^", "2"}], "-", "1"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.699501417306613*^9, 
  3.699501438129654*^9}},ExpressionUUID->"d9873442-e00f-4e02-a092-\
ee5b3077fadc"]
}, Closed]],

Cell[CellGroupData[{

Cell["kac label to class S punctures", "Subsection",
 CellChangeTimes->{{3.699505022774878*^9, 3.699505054375947*^9}, {
  3.708644125915195*^9, 
  3.7086441291315193`*^9}},ExpressionUUID->"660cea53-f867-4920-85f2-\
b42b22fa4742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", 
   RowBox[{"{", 
    RowBox[{
    "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
     "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], "]"}], ":=", 
  RowBox[{"n1", "+", 
   RowBox[{"2", "n2"}], "+", 
   RowBox[{"3", "n3"}], "+", 
   RowBox[{"4", "n4"}], "+", 
   RowBox[{"5", "n5"}], "+", 
   RowBox[{"6", "n6"}], "+", 
   RowBox[{"4", "n4p"}], "+", 
   RowBox[{"2", "n2p"}], "+", 
   RowBox[{"3", "n3p"}]}]}]], "Input",
 CellChangeTimes->{{3.699496366848384*^9, 
  3.699496381326675*^9}},ExpressionUUID->"9ff5049f-cb21-421c-98e2-\
ee3e82ec4c00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y1", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nS", "-", "n6"}], ",", 
     RowBox[{"nS", "-", "n6", "-", "n5"}], ",", 
     RowBox[{"nS", "-", "n6", "-", "n5", "-", "n4"}], ",", 
     RowBox[{"nS", "-", "n6", "-", "n5", "-", "n4", "-", "n3"}], ",", 
     RowBox[{"nS", "-", "n6", "-", "n5", "-", "n4", "-", "n3", "-", "n2"}], 
     ",", 
     RowBox[{
     "nS", "-", "n6", "-", "n5", "-", "n4", "-", "n3", "-", "n2", "-", 
      "n1"}]}], "}"}], "~", "Join", "~", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"k", "[", 
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699496315732271*^9, 3.6994964596068697`*^9}, {
  3.708642352806381*^9, 
  3.708642352824341*^9}},ExpressionUUID->"bd713898-5d2e-4fd2-84fc-\
16830f3d6064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y2", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "nS"}], "+", 
     RowBox[{"2", "n4p"}], "+", "n3p", "+", "n2p"}], ",", 
    RowBox[{
     RowBox[{"2", "nS"}], "+", "n4p", "+", "n3p", "+", "n2p"}], ",", 
    RowBox[{
     RowBox[{"2", "nS"}], "+", "n4p", "+", "n3p"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.69949646385359*^9, 3.69949650206213*^9}, {
  3.699504742795033*^9, 3.699504743741557*^9}, {3.7086423528351183`*^9, 
  3.708642352845318*^9}},ExpressionUUID->"9c6b466f-4693-4c38-9ed3-\
c48f7fdb6def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y3", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "nS"}], "+", 
     RowBox[{"2", "n4p"}], "+", 
     RowBox[{"2", "n3p"}], "+", "n2p"}], ",", 
    RowBox[{
     RowBox[{"3", "nS"}], "+", 
     RowBox[{"2", "n4p"}], "+", "n3p", "+", "n2p"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.69949646385359*^9, 3.6994965236028423`*^9}, {
  3.70864235285555*^9, 
  3.70864235286303*^9}},ExpressionUUID->"b325f641-19b6-4448-8655-\
2e6621575005"]
}, Open  ]],

Cell[CellGroupData[{

Cell["kac label to dimC, nv, nh using class S", "Subsection",
 CellChangeTimes->{{3.699505022774878*^9, 3.699505077046756*^9}, {
  3.708644158447809*^9, 
  3.708644161766034*^9}},ExpressionUUID->"113dbb8b-c64a-410a-a877-\
7778c40b42d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombNVNHFromClassS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"totdimC", "[", 
     RowBox[{
      RowBox[{"Y1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y2", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y3", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}]}], "]"}],
     ",", 
    RowBox[{"totnv", "[", 
     RowBox[{
      RowBox[{"Y1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y2", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y3", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}]}], "]"}],
     ",", 
    RowBox[{"totnh", "[", 
     RowBox[{
      RowBox[{"Y1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y2", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}], ",", 
      RowBox[{"Y3", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
          "n4p", ",", "n2p", ",", "n3p"}], "}"}], ",", "nS"}], "]"}]}], 
     "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.699500969388442*^9, 3.699501012424162*^9}, {
   3.6995044040341377`*^9, 3.699504426803811*^9}, 3.699504476154394*^9, {
   3.699504922858383*^9, 3.699504934363288*^9}, {3.708642352874395*^9, 
   3.70864235290315*^9}},ExpressionUUID->"d9938ad4-7c01-4f55-aba2-\
026e82780257"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6d code", "Section",
 CellChangeTimes->{{3.699505022774878*^9, 
  3.6995051049839487`*^9}},ExpressionUUID->"8675fdb0-7550-412c-b266-\
22ca1b299bb5"],

Cell[CellGroupData[{

Cell["6d anomaly to 4d anomaly (see 1503.06217)", "Subsection",
 CellChangeTimes->{{3.699505022774878*^9, 3.699505110909286*^9}, {
  3.704587620242922*^9, 3.704587623581986*^9}, {3.708644170285472*^9, 
  3.708644172733406*^9}},ExpressionUUID->"1ee16b27-7a6a-4fed-b4af-\
4b8cb8e0134b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "[", "anom_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"anom", ",", 
    RowBox[{"p1T", "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699504274319851*^9, 
  3.6995043087495537`*^9}},ExpressionUUID->"ab433754-571e-466b-be6e-\
9406339633be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta", "[", "anom_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"anom", ",", 
    RowBox[{"p1T", " ", "c2R"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699504310056716*^9, 
  3.699504317614094*^9}},ExpressionUUID->"cd16c2d6-0899-4d13-876b-\
685228c0d4d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", "[", "anom_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"anom", ",", "p2T"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699504318880045*^9, 
  3.6995043259416027`*^9}},ExpressionUUID->"4eb6e201-fd0b-4b8a-8e5f-\
aa1174530d99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "anom_", "]"}], ":=", 
  RowBox[{
   RowBox[{"24", 
    RowBox[{"alpha", "[", "anom", "]"}]}], "-", 
   RowBox[{"12", 
    RowBox[{"beta", "[", "anom", "]"}]}], "-", 
   RowBox[{"18", 
    RowBox[{"gamma", "[", "anom", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699496610551777*^9, 3.6994966390174627`*^9}, {
  3.6995043288206263`*^9, 
  3.699504343196538*^9}},ExpressionUUID->"151653fb-feef-4924-945f-\
bdf4e9dff21f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "anom_", "]"}], ":=", 
  RowBox[{
   RowBox[{"64", 
    RowBox[{"alpha", "[", "anom", "]"}]}], "-", 
   RowBox[{"12", 
    RowBox[{"beta", "[", "anom", "]"}]}], "-", 
   RowBox[{"8", 
    RowBox[{"gamma", "[", "anom", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699496640699193*^9, 3.699496650392929*^9}, {
  3.699504349092473*^9, 
  3.6995043564997263`*^9}},ExpressionUUID->"f30b399c-d108-4f99-8a4b-\
ecfbafb0ee5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NVNHfrom6d", "[", "anom_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"8", 
      RowBox[{"a", "[", "anom", "]"}]}], "-", 
     RowBox[{"4", 
      RowBox[{"c", "[", "anom", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      RowBox[{"a", "[", "anom", "]"}]}], " ", "+", " ", 
     RowBox[{"20", " ", 
      RowBox[{"c", "[", "anom", "]"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6994967661027527`*^9, 3.699496766540284*^9}, {
  3.699496799116192*^9, 3.6994968417764387`*^9}, {3.699504359291418*^9, 
  3.699504394529519*^9}, {3.7045882063243313`*^9, 
  3.704588208488455*^9}},ExpressionUUID->"5edf3a03-a4d9-42c3-a3ca-\
c310e7a43671"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Kac label \[RightArrow] intermediate data containing {{",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"1", ",", " ", "...", " ", ",", " ", "9"}]], TraditionalForm]],
  ExpressionUUID->"d1a68466-d680-427e-bb9e-bdc1c41c17a8"],
 "}, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "1"], TraditionalForm]],ExpressionUUID->
  "ad36d156-bffc-4b7a-80b2-0a3aaab17905"],
 "\[CloseCurlyQuote]s type, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "1"], TraditionalForm]],ExpressionUUID->
  "69f0d84c-2e39-4c9b-8b0b-0a8d66f7615d"],
 "\[CloseCurlyQuote]s size, k, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "6"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a16c6c22-2590-43fb-b265-9baf806eab6f"],
 "}"
}], "Subsection",
 CellChangeTimes->{{3.699505022774878*^9, 3.699505127548482*^9}, {
  3.6995051744636927`*^9, 3.699505178798169*^9}, {3.704587630855657*^9, 
  3.704587674368937*^9}, {3.704587756363544*^9, 3.704587812345605*^9}, {
  3.708642540531313*^9, 
  3.708642558490546*^9}},ExpressionUUID->"85cb5835-5f07-48f2-a36e-\
c91608f6a5bc"],

Cell[CellGroupData[{

Cell["case 1", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 
  3.699514422932629*^9}},ExpressionUUID->"dc839418-8f0f-4e6e-bbaa-\
fa8687c7503a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n3p",
        ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n4p", "-", "n3p"}], ")"}], "/", "2"}], ",", "0"}], "}"}], 
     ",", "USp", ",", 
     RowBox[{"2", "n2p"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n4p", "+", "n3p"}], ")"}], "/", "2"}]}]}], "}"}], "/;", 
   RowBox[{
    RowBox[{"n4p", "\[GreaterEqual]", " ", "n3p"}], " ", "&&", " ", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"n4p", "-", "n3p"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512848743347*^9}, {3.7086423529124126`*^9, 
  3.708642352917045*^9}},ExpressionUUID->"d62f7191-5687-420b-a2b5-\
f59b216fd47a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 2", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 
  3.699514427543562*^9}},ExpressionUUID->"253bfa7f-6fca-4a41-8cad-\
5fcc0650468b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n3p",
        ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n4p", "-", "n3p", "-", "1"}], ")"}], "/", "2"}], ",", "0"}],
       "}"}], ",", "SU", ",", 
     RowBox[{
      RowBox[{"2", "n2p"}], "+", "4"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n4p", "+", "n3p", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], "/;", 
   RowBox[{
    RowBox[{"n4p", "\[GreaterEqual]", " ", 
     RowBox[{"n3p", "+", "1"}]}], " ", "&&", " ", 
    RowBox[{"OddQ", "[", 
     RowBox[{"n4p", "-", "n3p"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.70864235292765*^9, 
  3.7086423529324827`*^9}},ExpressionUUID->"b38d3553-8eff-4cc9-881d-\
0733e51537e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 3", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 
  3.699514430271546*^9}},ExpressionUUID->"66f2b88c-8eed-4d11-9379-\
881b08307cd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p",
        ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n3p", "-", "n4p", "-", "1"}], ")"}], "/", "2"}], ",", "0"}],
       "}"}], ",", "SU", ",", 
     RowBox[{
      RowBox[{"2", "n2p"}], "+", "n4p", "-", "n3p", "+", "4"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n4p", "+", "n3p", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], "/;", 
   RowBox[{
    RowBox[{"n3p", "\[GreaterEqual]", " ", 
     RowBox[{"n4p", "+", "1"}]}], " ", "&&", " ", 
    RowBox[{"OddQ", "[", 
     RowBox[{"n3p", "-", "n4p"}], "]"}], "&&", 
    RowBox[{"n2p", "\[GreaterEqual]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n3p", "-", "n4p", "-", "1"}], ")"}], "/", 
      "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.699514069798724*^9, 
  3.699514117317477*^9}, {3.7086423529424963`*^9, 
  3.708642352947541*^9}},ExpressionUUID->"624a6a6b-3d2b-427e-9dbe-\
b7cba967504d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 5", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 
  3.699514436871314*^9}},ExpressionUUID->"6828fa76-7815-4125-9fcd-\
eb6fbf2a553b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p",
        ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n3p", "-", "n4p"}], ")"}], "/", "2"}], ",", "0"}], "}"}], 
     ",", "USp", ",", 
     RowBox[{
      RowBox[{"2", "n2p"}], "+", "n4p", "-", "n3p"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n4p", "+", "n3p"}], ")"}], "/", "2"}]}]}], "}"}], "/;", 
   RowBox[{
    RowBox[{"n3p", "\[GreaterEqual]", " ", "n4p"}], " ", "&&", " ", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"n3p", "-", "n4p"}], "]"}], "&&", 
    RowBox[{"n2p", "\[GreaterEqual]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n3p", "-", "n4p"}], ")"}], "/", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.699514069798724*^9, 
  3.699514117317477*^9}, {3.6995144442908163`*^9, 3.6995144958931417`*^9}, {
  3.699514527278927*^9, 3.699514527446622*^9}, {3.7086423529580507`*^9, 
  3.7086423529627132`*^9}},ExpressionUUID->"69427858-45cf-451d-85d0-\
874df9cb125b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 4-0", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 3.699514436871314*^9}, {
  3.699514676291788*^9, 3.699514677161612*^9}, {3.6995149345801992`*^9, 
  3.699514934867259*^9}},ExpressionUUID->"32f9b2b4-465b-4494-9f03-\
cb99ce110878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p",
        ",", "n2p", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n3p", "-", "n4p", "-", 
          RowBox[{"2", "n2p"}]}], ")"}], "/", "3"}]}], "}"}], ",", "USp", ",",
      "0", ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n3p", "+", 
         RowBox[{"2", "n4p"}], "+", "n2p"}], ")"}], "/", "3"}]}]}], "}"}], "/;", 
   RowBox[{
    RowBox[{"n3p", ">", " ", 
     RowBox[{"n4", "+", 
      RowBox[{"2", "n2p"}]}]}], " ", "&&", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"n3p", "-", "n4p", "-", 
        RowBox[{"2", "n2p"}]}], ",", "3"}], "]"}], "\[Equal]", 
     "0"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.699514069798724*^9, 
  3.699514117317477*^9}, {3.6995144442908163`*^9, 3.6995144958931417`*^9}, {
  3.699514527278927*^9, 3.699514527446622*^9}, {3.699514686658474*^9, 
  3.699514782847405*^9}, {3.708642352972929*^9, 
  3.7086423529772177`*^9}},ExpressionUUID->"cd1fa6a7-8e4f-4995-8241-\
9f48239c8e88"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 4-1", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 3.699514436871314*^9}, {
  3.699514676291788*^9, 3.699514677161612*^9}, {3.6995149345801992`*^9, 
  3.699514939000864*^9}},ExpressionUUID->"838fc9c2-cefa-4aa4-8071-\
9c95b81ecfd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p",
        ",", "n2p", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n3p", "-", "n4p", "-", 
          RowBox[{"2", "n2p"}], "-", "1"}], ")"}], "/", "3"}]}], "}"}], ",", 
     "SU", ",", "3", ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n3p", "+", 
         RowBox[{"2", "n4p"}], "+", "n2p", "-", "1"}], ")"}], "/", "3"}]}]}], 
    "}"}], "/;", 
   RowBox[{
    RowBox[{"n3p", ">", " ", 
     RowBox[{"n4", "+", 
      RowBox[{"2", "n2p"}]}]}], " ", "&&", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"n3p", "-", "n4p", "-", 
        RowBox[{"2", "n2p"}]}], ",", "3"}], "]"}], "\[Equal]", 
     "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.699514069798724*^9, 
  3.699514117317477*^9}, {3.6995144442908163`*^9, 3.6995144958931417`*^9}, {
  3.699514527278927*^9, 3.699514527446622*^9}, {3.699514686658474*^9, 
  3.699514782847405*^9}, {3.699514940657424*^9, 3.699514967757638*^9}, {
  3.708642352986887*^9, 
  3.708642352991228*^9}},ExpressionUUID->"93fa76f6-342d-443b-8b35-\
368c00687c9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["case 4-2", "Subsubsection",
 CellChangeTimes->{{3.699514420602968*^9, 3.699514436871314*^9}, {
   3.699514676291788*^9, 3.699514677161612*^9}, {3.6995149345801992`*^9, 
   3.699514939000864*^9}, 
   3.69951499955585*^9},ExpressionUUID->"34c9b97a-3014-4ddb-a4b8-\
25bf5474e28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p",
        ",", "n2p", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n3p", "-", "n4p", "-", 
          RowBox[{"2", "n2p"}], "-", "2"}], ")"}], "/", "3"}]}], "}"}], ",", 
     "XU", ",", "6", ",", 
     RowBox[{"k", "[", 
      RowBox[{"{", 
       RowBox[{
       "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", 
        "n4p", ",", "n2p", ",", "n3p"}], "}"}], "]"}], ",", 
     RowBox[{"nS", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n3p", "+", 
         RowBox[{"2", "n4p"}], "+", "n2p", "-", "2"}], ")"}], "/", "3"}]}]}], 
    "}"}], "/;", 
   RowBox[{
    RowBox[{"n3p", ">", " ", 
     RowBox[{"n4", "+", 
      RowBox[{"2", "n2p"}]}]}], " ", "&&", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"n3p", "-", "n4p", "-", 
        RowBox[{"2", "n2p"}]}], ",", "3"}], "]"}], "\[Equal]", 
     "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.699499272475782*^9, 3.6994993314930553`*^9}, {
  3.6994993659028053`*^9, 3.699499413322413*^9}, {3.699500067490582*^9, 
  3.6995000798906384`*^9}, {3.6995005623212337`*^9, 3.6995005640184317`*^9}, {
  3.699512666762993*^9, 3.6995126854016323`*^9}, {3.699512834740274*^9, 
  3.699512909462729*^9}, {3.699513047267386*^9, 3.699513047531354*^9}, {
  3.699513921842883*^9, 3.699513922131576*^9}, {3.699514069798724*^9, 
  3.699514117317477*^9}, {3.6995144442908163`*^9, 3.6995144958931417`*^9}, {
  3.699514527278927*^9, 3.699514527446622*^9}, {3.699514686658474*^9, 
  3.699514782847405*^9}, {3.699514940657424*^9, 3.699514967757638*^9}, {
  3.699515002004784*^9, 3.6995150090760183`*^9}, {3.708642353000989*^9, 
  3.7086423530050592`*^9}},ExpressionUUID->"6f6bd8cd-093b-44fc-ba20-\
cd081a3e2b5f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["intermediate data \[RightArrow] quiver", "Subsection",
 CellChangeTimes->{{3.699505183643549*^9, 3.6995051890293694`*^9}, {
  3.704587937134892*^9, 
  3.70458794488131*^9}},ExpressionUUID->"105ec577-3260-462d-acce-\
6adb78c12424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"incr", "[", "as_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
         "as", "\[LeftDoubleBracket]", "x", "\[RightDoubleBracket]"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "9", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.699500276900462*^9, 
  3.699500349542671*^9}},ExpressionUUID->"95e5e37a-398c-434c-83b1-\
234d897e178f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ranks", "[", 
   RowBox[{"start_", ",", "inc_", ",", "k_", ",", "nS_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", ">", 
       RowBox[{
        RowBox[{"Length", "[", "inc", "]"}], "+", "1"}]}], ",", "k", ",", 
      RowBox[{"start", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
         "inc", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nS"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6995003944036417`*^9, 3.699500496920137*^9}, {
  3.699500588793865*^9, 3.699500589354396*^9}, {3.6995006324233437`*^9, 
  3.699500687675591*^9}, {3.708642353015472*^9, 
  3.708642353019939*^9}},ExpressionUUID->"c8446ac5-5bc2-4e67-821c-\
a56059a697ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"decorate", "[", 
   RowBox[{"x_", ",", "Gp_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "1"}], ",", 
      RowBox[{"Gp", "[", 
       RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       "]"}], ",", 
      RowBox[{"SU", "[", 
       RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699500777521812*^9, 
  3.6995008082603283`*^9}},ExpressionUUID->"fea00fc4-6c19-4619-946e-\
7ae394af2601"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data2quiver", "[", 
   RowBox[{"{", 
    RowBox[{"as_", ",", "Gp_", ",", "start_", ",", "k_", ",", "nS_"}], "}"}], 
   "]"}], ":=", 
  RowBox[{"decorate", "[", 
   RowBox[{
    RowBox[{"ranks", "[", 
     RowBox[{"start", ",", 
      RowBox[{"incr", "[", "as", "]"}], ",", "k", ",", "nS"}], "]"}], ",", 
    "Gp"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6995002056933203`*^9, 3.699500275842731*^9}, {
  3.699500575125918*^9, 3.6995005756214314`*^9}, {3.699500698043005*^9, 
  3.6995007055065193`*^9}, {3.6995008154044447`*^9, 3.6995008193242483`*^9}, {
  3.6995127063444366`*^9, 3.6995127067250977`*^9}, {3.699514213786221*^9, 
  3.6995142191698837`*^9}, {3.699514291726742*^9, 3.699514293446422*^9}, {
  3.7086423530299597`*^9, 
  3.708642353036501*^9}},ExpressionUUID->"a656c1c5-005f-4d2c-812f-\
f320200457e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quiver", "[", 
   RowBox[{"kac_", ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"data", "[", 
    RowBox[{"kac", ",", "nS"}], "]"}], "//", "data2quiver"}]}]], "Input",
 CellChangeTimes->{{3.699514221973587*^9, 3.699514242360342*^9}, {
  3.699514278838962*^9, 3.699514308853263*^9}, {3.7086423530498857`*^9, 
  3.708642353054636*^9}},ExpressionUUID->"e2eb4c97-8fc3-4872-9f4d-\
b61f24adf96b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["quiver \[RightArrow] dim Coulomb in 4d", "Subsection",
 CellChangeTimes->{{3.699505183643549*^9, 3.699505206407156*^9}, {
  3.704588015985127*^9, 
  3.704588017652536*^9}},ExpressionUUID->"5118403f-33c0-446a-a8b0-\
bbb1881c78ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombFromGp", "[", 
   RowBox[{"USp", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{"x", "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.6995008714026413`*^9, 3.699500896708106*^9}, {
  3.6995013206260023`*^9, 
  3.6995013222257338`*^9}},ExpressionUUID->"33342b43-f925-40ca-856c-\
7344b24f0353"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombFromGp", "[", 
   RowBox[{"SU", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{"x", "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.69950089042483*^9, 3.699500894260536*^9}, {
  3.699501323698071*^9, 
  3.699501324905941*^9}},ExpressionUUID->"20279828-1209-43b3-98ec-\
34cff9c44202"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombFromGp", "[", 
   RowBox[{"XU", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{"x", "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.69950089042483*^9, 3.699500894260536*^9}, {
   3.699501323698071*^9, 3.699501324905941*^9}, 
   3.699515657488493*^9},ExpressionUUID->"f74d1a8d-ea83-440d-b783-\
71a76512deb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombFromQuiver", "[", "gps_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Plus", "@@", 
     RowBox[{"(", 
      RowBox[{"dimCoulombFromGp", "/@", " ", "gps"}], ")"}]}], ")"}], "+", 
   RowBox[{"Length", "[", "gps", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699500903136491*^9, 3.6995009266748857`*^9}, {
  3.699501328954073*^9, 3.699501330402028*^9}, {3.699504687451747*^9, 
  3.699504688795269*^9}},ExpressionUUID->"7e9d38d4-8a26-4692-98ed-\
e6e173f13ae6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We now need the code to obtain 6d SCFT anomaly from the quiver. (see \
1404.3887 and 1408.5572)\
\>", "Subsection",
 CellChangeTimes->{{3.70458807273608*^9, 3.7045880896196327`*^9}, {
  3.708644196054821*^9, 3.708644238976915*^9}, {3.708901440858142*^9, 
  3.708901443530243*^9}, {3.7089015728250933`*^9, 
  3.708901573168105*^9}},ExpressionUUID->"69209c84-d20e-4bbc-a0ed-\
f81370a5985e"],

Cell[CellGroupData[{

Cell["contribution from various multiplets :", "Subsubsection",
 CellChangeTimes->{{3.70864425878563*^9, 
  3.70864426408187*^9}},ExpressionUUID->"dcc16a12-b550-452a-8500-\
12487b49e8ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bif", "[", 
   RowBox[{
    RowBox[{"XU", "[", "n_", "]"}], ",", "A_", ",", 
    RowBox[{"SU", "[", "m_", "]"}], ",", "B_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"m", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"A", ",", 
          RowBox[{"SU", "[", "n", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"n", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"B", ",", 
          RowBox[{"SU", "[", "m", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     "24"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], "   ", "m"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], "  ", "n"}]}], ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"n", " ", "m", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.616275523710855*^9, 3.616275580373168*^9}, {
   3.6162759100194798`*^9, 3.616275960580571*^9}, 3.616276363138191*^9, {
   3.61628266984923*^9, 3.616282677712565*^9}, {3.616713012043749*^9, 
   3.616713024235485*^9}, 
   3.6995150327330112`*^9},ExpressionUUID->"baf186ae-5aea-439c-899a-\
36138a8edf4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bif", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n_", "]"}], ",", "A_", ",", 
    RowBox[{"SU", "[", "m_", "]"}], ",", "B_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"m", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"A", ",", 
          RowBox[{"SU", "[", "n", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"n", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"B", ",", 
          RowBox[{"SU", "[", "m", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     "24"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], "   ", "m"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], "  ", "n"}]}], ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"n", " ", "m", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.616275523710855*^9, 3.616275580373168*^9}, {
   3.6162759100194798`*^9, 3.616275960580571*^9}, 3.616276363138191*^9, {
   3.61628266984923*^9, 3.616282677712565*^9}, {3.616713012043749*^9, 
   3.616713024235485*^9}},ExpressionUUID->"dd1c8650-6412-4844-bd05-\
e6176ce8c4a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bif", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n_", "]"}], ",", "A_", ",", 
    RowBox[{"USp", "[", "m_", "]"}], ",", "B_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"m", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"A", ",", 
          RowBox[{"SU", "[", "n", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"n", "  ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"B", ",", 
          RowBox[{"USp", "[", "m", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     "24"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], "   ", "m"}], " ", "+", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], "  ", "n"}]}], ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"n", " ", "m", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.616275523710855*^9, 3.616275580373168*^9}, {
   3.6162759100194798`*^9, 3.616275960580571*^9}, 3.616276363138191*^9, {
   3.61628266984923*^9, 3.616282677712565*^9}, {3.61629671730133*^9, 
   3.616296742483942*^9}, {3.616300325921652*^9, 3.616300345775791*^9}, {
   3.616712981659684*^9, 
   3.6167129946518173`*^9}},ExpressionUUID->"fde91686-8f6c-474a-bcef-\
f317463bf6dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bif", "[", 
   RowBox[{
    RowBox[{"USp", "[", "m_", "]"}], ",", "B_", ",", 
    RowBox[{"SU", "[", "n_", "]"}], ",", "A_"}], "]"}], ":=", 
  RowBox[{"bif", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n", "]"}], ",", "A", ",", 
    RowBox[{"USp", "[", "m", "]"}], ",", "B"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.616712996064975*^9, 
  3.616713008019971*^9}},ExpressionUUID->"0d85e8a2-26ef-4d01-8c29-\
0eafacd19809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fund", "[", 
   RowBox[{
    RowBox[{"USp", "[", "m_", "]"}], ",", "B_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", "       ", 
    RowBox[{
     RowBox[{
      RowBox[{"TrF4", "[", 
       RowBox[{"B", ",", 
        RowBox[{"USp", "[", "m", "]"}]}], "]"}], " ", "/", "24"}], "+", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"TrF2", "[", "B", "]"}], "/", "2"}], "  ", ")"}], 
      RowBox[{"p1T", "/", "48"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", 
          RowBox[{"p1T", "^", "2"}]}], "-", 
         RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}], "/", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.6167128787334833`*^9, 
  3.616712887522915*^9}},ExpressionUUID->"ea2a426c-70dd-4b1d-b3ce-\
5976ed111f3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asym", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n_", "]"}], ",", "A_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "8"}], ")"}], " ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"A", ",", 
          RowBox[{"SU", "[", "n", "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{
         RowBox[{"TrF2", "[", "A", "]"}], "^", "2"}]}]}], ")"}], "/", "24"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrF2", "[", "A", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}], " ", ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"n", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.616304302247526*^9, 3.6163043236389723`*^9}, {
  3.616304427391714*^9, 3.616304444876603*^9}, {3.616712971315674*^9, 
  3.6167129755876226`*^9}, {3.6995134593315287`*^9, 3.699513465257077*^9}, {
  3.699513604677732*^9, 3.699513607075968*^9}, {3.69951368384182*^9, 
  3.699513704468696*^9}},ExpressionUUID->"37a86446-2c5a-4094-ac1e-\
fcb1dfcbc65c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asym3", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "A_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"TrF4", "[", 
         RowBox[{"A", ",", 
          RowBox[{"SU", "[", "6", "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{
         RowBox[{"TrF2", "[", "A", "]"}], "^", "2"}]}]}], ")"}], "/", "24"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrF2", "[", "A", "]"}], " ", 
       RowBox[{"3", "/", "2"}]}], " ", ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6995151183901987`*^9, 3.699515162499034*^9}, {
   3.6995153547530413`*^9, 3.699515355368327*^9}, 
   3.699516813680388*^9},ExpressionUUID->"f334b1c3-b59b-47da-bc9a-\
d330744b2dda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fund", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n_", "]"}], ",", "A_"}], "]"}], ":=", 
  RowBox[{"(", "    ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "    ", 
      RowBox[{"TrF4", "[", 
       RowBox[{"A", ",", 
        RowBox[{"SU", "[", "n", "]"}]}], "]"}], " ", ")"}], "/", "24"}], "+", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TrF2", "[", "A", "]"}], "/", "2"}], "  ", ")"}], 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{"n", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.616275523710855*^9, 3.616275580373168*^9}, {
   3.6162759100194798`*^9, 3.616275960580571*^9}, 3.616276363138191*^9, {
   3.61628266984923*^9, 3.616282677712565*^9}, {3.61629671730133*^9, 
   3.616296742483942*^9}, {3.6166543005324907`*^9, 3.616654327740316*^9}, {
   3.6167129431965923`*^9, 
   3.6167129520209093`*^9}},ExpressionUUID->"feec8b56-8b1d-4b0a-80ac-\
3bd39ac712ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjvec", "[", 
   RowBox[{"G_", ",", "L_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "G", "]"}], 
      RowBox[{
       RowBox[{"TrF4", "[", 
        RowBox[{"L", ",", "G"}], "]"}], "/", "48"}]}], "+", 
     RowBox[{
      RowBox[{"B", "[", "G", "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"TrF2", "[", "L", "]"}], "^", "2"}], "/", "48"}]}], "+", " ", 
     
     RowBox[{
      RowBox[{"dim", "[", "G", "]"}], 
      RowBox[{
       RowBox[{"c2R", "^", "2"}], "/", "48"}]}], "+", 
     RowBox[{
      RowBox[{"TrF2", "[", "L", "]"}], "c2R", "  ", 
      RowBox[{"hvee", "[", "G", "]"}], "  ", 
      RowBox[{
       RowBox[{"6", " ", "/", "24"}], "/", "2"}]}], " ", "+", 
     RowBox[{
      RowBox[{"1", "/", "96"}], " ", 
      RowBox[{"hvee", "[", "G", "]"}], " ", 
      RowBox[{"TrF2", "[", "L", "]"}], " ", "p1T"}], "+", 
     RowBox[{
      RowBox[{"dim", "[", "G", "]"}], "c2R", "  ", 
      RowBox[{"p1T", "/", "96"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{
       RowBox[{"dim", "[", "G", "]"}], "/", "5760"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", 
         RowBox[{"p1T", "^", "2"}]}], "-", 
        RowBox[{"4", "p2T"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.615246272964642*^9, 3.6152463028219433`*^9}, {
   3.615246387128783*^9, 3.615246409642517*^9}, {3.615246500261249*^9, 
   3.615246501341681*^9}, 3.6152480410671177`*^9, 3.6152488777876177`*^9, {
   3.616275672727426*^9, 3.616275683097295*^9}, {3.616275799016172*^9, 
   3.6162757991777554`*^9}, {3.6162780200749273`*^9, 3.61627802033607*^9}, {
   3.616283080204461*^9, 
   3.6162830804320374`*^9}},ExpressionUUID->"e96da68d-09a2-493b-83a9-\
53fdbecf7425"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjvec", "[", 
   RowBox[{
    RowBox[{"XU", "[", "n_", "]"}], ",", "L_"}], "]"}], ":=", 
  RowBox[{"adjvec", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n", "]"}], ",", "L"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699516851544194*^9, 
  3.699516862918386*^9}},ExpressionUUID->"3a1c2e11-3817-4d98-84bf-\
bd1fd1f5aafa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"2", "k"}]}], ";", 
  RowBox[{
   RowBox[{"hvee", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", "k"}], ";", 
  RowBox[{
   RowBox[{"dim", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k", "^", "2"}], "-", "1"}]}], ";", 
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"6", "/", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.616275709576354*^9, 
  3.616275762874712*^9}},ExpressionUUID->"ecce7ba9-3ba4-49dd-8773-\
363f2bb7d284"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"XU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"A", "[", 
    RowBox[{"SU", "[", "k", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hvee", "[", 
    RowBox[{"XU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"hvee", "[", 
    RowBox[{"SU", "[", "k", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"dim", "[", 
    RowBox[{"XU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"dim", "[", 
    RowBox[{"SU", "[", "k", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"XU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"B", "[", 
    RowBox[{"SU", "[", "k", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699515536096703*^9, 3.6995155425489807`*^9}, {
  3.699515583906446*^9, 
  3.699515629651766*^9}},ExpressionUUID->"2c84d0c5-9785-459c-abe3-\
f81bcc106877"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"USp", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"k", "+", "8"}]}], ";", 
  RowBox[{
   RowBox[{"hvee", "[", 
    RowBox[{"USp", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k", "/", "2"}], "+", "1"}]}], ";", 
  RowBox[{
   RowBox[{"dim", "[", 
    RowBox[{"USp", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"k", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}], "/", "2"}]}]}], ";", 
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"USp", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"3", "/", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.616275709576354*^9, 3.616275762874712*^9}, {
  3.616277371812694*^9, 3.616277403459573*^9}, {3.6162774519298553`*^9, 
  3.616277503432228*^9}, {3.616281001301347*^9, 
  3.616281001512537*^9}},ExpressionUUID->"4a681844-aeae-410f-a55c-\
907e4be78199"]
}, Open  ]],

Cell[CellGroupData[{

Cell["some more basic data:", "Subsubsection",
 CellChangeTimes->{{3.70458807273608*^9, 3.704588116255886*^9}, {
  3.7086426456316853`*^9, 
  3.708642647927637*^9}},ExpressionUUID->"d79e94e2-d4a0-467c-9fb3-\
97499b2ef1e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M5", "[", "Q_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Q", "^", "3"}], " ", 
     RowBox[{"p2N", "/", "24"}]}], "-", 
    RowBox[{"Q", " ", "I8"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.613496892539064*^9, 3.613496904702303*^9}, {
   3.6134970008446407`*^9, 3.6134970012445183`*^9}, 
   3.616712638429729*^9},ExpressionUUID->"45e68d7c-55a3-4bd6-8913-\
ed5327341f5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p2N", "=", 
   RowBox[{"chi4", "^", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.613496905761724*^9, 3.613496912572513*^9}, 
   3.616712640005886*^9},ExpressionUUID->"40e7e9d5-5ec5-4163-849b-\
9ba6a9b5c385"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi4", "=", 
   RowBox[{"c2L", "-", "c2R"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6134969145980873`*^9, 3.613496919773034*^9}, 
   3.61671264154145*^9},ExpressionUUID->"ed2613de-ad0b-49f0-8a57-\
1468cd358e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p1N", "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{"c2R", "+", "c2L"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.61349692293731*^9, 3.61349692730269*^9}, 
   3.616712643461521*^9},ExpressionUUID->"8f909e93-7d0a-4dc9-bb9e-\
ec633fd4b92d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I8", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p2N", "+", "p2T", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p1N", "-", "p1T"}], ")"}], "^", "2"}], "/", "4"}]}], ")"}], 
    "/", "48"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.61349692885289*^9, 3.613496946749504*^9}, 
   3.61671264520566*^9},ExpressionUUID->"b6f4bda9-ea79-4e6c-8f3f-\
ccf8d766cbc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freevector", "=", 
   RowBox[{
    RowBox[{"1", "/", "5760"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "240"}], 
       RowBox[{"c2R", "^", "2"}]}], "-", 
      RowBox[{"120", " ", "c2R", " ", "p1T"}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"p1T", "^", "2"}]}], "+", 
      RowBox[{"4", "p2T"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086388416275883`*^9, 3.7086388533005667`*^9}, {
  3.708642094428534*^9, 
  3.708642095233079*^9}},ExpressionUUID->"7bdc578f-6ed2-4632-ac65-\
a6189cbb3dbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freehyper", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", 
        RowBox[{"p1T", "^", "2"}]}], "-", 
       RowBox[{"4", "p2T"}]}], ")"}], "/", "5760"}], "+", 
    RowBox[{"c2L", " ", 
     RowBox[{"p1T", "/", "48"}]}], "+", 
    RowBox[{
     RowBox[{"c2L", "^", "2"}], "/", "24"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.613496964202042*^9, 3.613496979996895*^9}, 
   3.616712656293902*^9},ExpressionUUID->"8ae912c0-02f2-4a8c-9efd-\
230349b66fc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freetensor", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M5", "[", "1", "]"}], "-", "freehyper"}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6134969849404993`*^9, 3.613496991237927*^9}, {
   3.613504108326973*^9, 3.613504110582816*^9}, 
   3.616712657853652*^9},ExpressionUUID->"16b7437b-5e80-4ea5-a77c-\
e78b1fbf59a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This is the crucial code which completes the square to get the SCFT anomaly.\
\>", "Subsubsection",
 CellChangeTimes->{{3.70458807273608*^9, 3.704588116255886*^9}, {
  3.708642623879072*^9, 
  3.708642659623448*^9}},ExpressionUUID->"6e003961-f424-4a41-917f-\
5c198c8a0013"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "anomaly", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Detailed", "\[Rule]", "False"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.616720310303143*^9, 3.616720331479574*^9}, {
  3.6167203669200974`*^9, 
  3.616720367784779*^9}},ExpressionUUID->"08e4168b-caff-4f88-931d-\
e984ca4b667e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"anomaly", "[", 
   RowBox[{"poly_", ",", "varlabel_", ",", "flavlabel_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"var", "=", 
       RowBox[{"TrF2", "/@", "varlabel"}]}], ",", 
      RowBox[{"flav", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"TrF2", "/@", "flavlabel"}], ")"}], "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"c2R", ",", "p1T"}], "}"}]}]}], ",", "mat", ",", "coeff", 
      ",", "modvar"}], "}"}], ",", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"poly", ",", 
           RowBox[{
           "var", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "var", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
          "]"}], "/", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "var", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "var", "]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"coeff", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"poly", ",", 
          RowBox[{
          "var", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
          
          RowBox[{
          "flav", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "flav", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "var", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "Detailed", "]"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"mat", "//", "MatrixForm"}], "]"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{
            "flav", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "coeff", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "flav", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"modvar", "=", 
      RowBox[{"var", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "mat", "]"}], ".", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "coeff", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            RowBox[{
            "flav", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "flav", "]"}]}], "}"}]}], "]"}]}], "/", 
        "2"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"poly", "-", 
       RowBox[{"modvar", ".", "mat", ".", "modvar"}]}], "//", "Expand"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.616710367080207*^9, 3.616710576708829*^9}, {
  3.6167106255537977`*^9, 3.6167107061137743`*^9}, {3.6167107582223797`*^9, 
  3.61671080056876*^9}, {3.616720339694501*^9, 
  3.616720399780222*^9}},ExpressionUUID->"a73564a2-b882-47df-8fa9-\
210f971a28b4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["quiver \[RightArrow] 6d anomaly on the tensor branch. ", "Subsection",
 CellChangeTimes->{{3.699505263055822*^9, 3.6995052759116573`*^9}, {
   3.708644309836725*^9, 3.708644334357942*^9}, 
   3.708901589047987*^9},ExpressionUUID->"163d6d15-42c3-453e-9364-\
56af29b2fc16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bareAnom", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"bif", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"L", "[", "i", "]"}], ",", 
        RowBox[{"q", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"L", "[", 
         RowBox[{"i", "+", "1"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", "q", "]"}], "-", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"adjvec", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"L", "[", "i", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "q", "]"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"freetensor", " ", 
     RowBox[{"Length", "[", "q", "]"}]}], "+", 
    RowBox[{"headadd", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{"q", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     "]"}], "+", 
    RowBox[{"tailadd", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"Length", "[", "q", "]"}], "-", "1"}], 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"q", "\[LeftDoubleBracket]", 
       RowBox[{"Length", "[", "q", "]"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"Length", "[", "q", "]"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"midadd", "[", 
       RowBox[{
        RowBox[{"q", "\[LeftDoubleBracket]", 
         RowBox[{"i", "-", "1"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"q", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"q", "\[LeftDoubleBracket]", 
         RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ",", "i"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", 
        RowBox[{
         RowBox[{"Length", "[", "q", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], "//",
    "Expand"}]}]], "Input",
 CellChangeTimes->{{3.699502267804653*^9, 3.6995023484422903`*^9}, {
  3.699502410422605*^9, 3.6995024146387463`*^9}, {3.699502457613953*^9, 
  3.6995025711983557`*^9}, {3.6995027291441402`*^9, 3.69950273008803*^9}, {
  3.6995031074018583`*^9, 
  3.699503107574786*^9}},ExpressionUUID->"1bc36cad-1e64-4809-972b-\
5b1c0990f7bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headadd", "[", 
   RowBox[{
    RowBox[{"XU", "[", "6", "]"}], ",", 
    RowBox[{"SU", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "+", "9", "-", "m"}], ")"}], 
    RowBox[{"fund", "[", 
     RowBox[{
      RowBox[{"SU", "[", "6", "]"}], ",", 
      RowBox[{"L", "[", "1", "]"}]}], "]"}]}], "+", 
   RowBox[{"asym3", "[", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"L", "[", "1", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699502513844376*^9, 3.6995025185322742`*^9}, {
   3.699502551206129*^9, 3.699502597993967*^9}, {3.699515055661427*^9, 
   3.69951506577094*^9}, 3.6995151099475517`*^9, {3.6995154881943083`*^9, 
   3.6995154989830637`*^9}, 
   3.699516952606595*^9},ExpressionUUID->"8e98c27f-791e-402b-aee0-\
2c2d6f307d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headadd", "[", 
   RowBox[{
    RowBox[{"USp", "[", "n_", "]"}], ",", 
    RowBox[{"SU", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{"n", "+", "8", "-", "m"}], ")"}], 
   RowBox[{"fund", "[", 
    RowBox[{
     RowBox[{"USp", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "1", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699502513844376*^9, 3.6995025185322742`*^9}, {
  3.699502551206129*^9, 
  3.699502597993967*^9}},ExpressionUUID->"aace704b-676b-493e-a472-\
4acb5c0b734b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headadd", "[", 
   RowBox[{
    RowBox[{"SU", "[", "n_", "]"}], ",", 
    RowBox[{"SU", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "+", "8", "-", "m"}], ")"}], 
    RowBox[{"fund", "[", 
     RowBox[{
      RowBox[{"SU", "[", "n", "]"}], ",", 
      RowBox[{"L", "[", "1", "]"}]}], "]"}]}], "+", 
   RowBox[{"asym", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "1", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6995129196316137`*^9, 
  3.6995129421573877`*^9}},ExpressionUUID->"1d1ffd76-f4d4-45b1-8ab2-\
2dbeabd4e296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tailadd", "[", 
   RowBox[{
    RowBox[{"SU", "[", "m_", "]"}], ",", 
    RowBox[{"SU", "[", "n_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"fund", "[", 
     RowBox[{
      RowBox[{"SU", "[", "n", "]"}], ",", 
      RowBox[{"L", "[", "i", "]"}]}], "]"}]}], "+", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "i", "]"}], ",", 
     RowBox[{"SU", "[", "n", "]"}], ",", "X"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.699502604331464*^9, 3.699502656355282*^9}, 
   3.704590244168791*^9},ExpressionUUID->"69fda4b2-bad0-4d5f-9193-\
5e53c1848fec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"midadd", "[", 
   RowBox[{
    RowBox[{"_", "[", "n_", "]"}], ",", 
    RowBox[{"SU", "[", "m_", "]"}], ",", 
    RowBox[{"SU", "[", "s_", "]"}], ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "m"}], "-", "n", "-", "s"}], ")"}], 
   RowBox[{"fund", "[", 
    RowBox[{
     RowBox[{"SU", "[", "m", "]"}], ",", 
     RowBox[{"L", "[", "i", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6995026612244797`*^9, 
  3.6995026916727877`*^9}},ExpressionUUID->"d53a7ac5-88a1-44dc-ba5a-\
559cabb31e12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SCFTanomaly", "[", "q_", "]"}], ":=", 
  RowBox[{"anomaly", "[", 
   RowBox[{
    RowBox[{"bareAnom", "[", "q", "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"L", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "q", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "X", "}"}], ",", 
    RowBox[{"Detailed", "\[Rule]", " ", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6995027880608387`*^9, 3.699502840515428*^9}, {
   3.699504439524247*^9, 3.699504441242585*^9}, {3.699504578918728*^9, 
   3.6995045817582417`*^9}, {3.699515677768195*^9, 3.6995156785757732`*^9}, {
   3.704588141863944*^9, 3.70458814832111*^9}, 
   3.704590259390418*^9},ExpressionUUID->"e82e97c4-67c7-4805-a2e9-\
cb1561862702"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can convert the 6 d anomaly to 4 d anomaly, and add the info of the dim C \
computed separately\
\>", "Subsection",
 CellChangeTimes->{{3.6995052911519537`*^9, 3.6995053220573*^9}, {
  3.704588179186102*^9, 3.70458818259058*^9}, {3.7086426701442204`*^9, 
  3.708642671456235*^9}},ExpressionUUID->"3d0d8921-c11e-4d1e-bfc7-\
20dbd35b205f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimCoulombNVNHFrom6dQuiver", "[", 
   RowBox[{"kac_", ",", "nS_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q", "=", 
      RowBox[{"quiver", "[", 
       RowBox[{"kac", ",", "nS"}], "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dimCoulombFromQuiver", "[", "q", "]"}], "}"}], "~", "Join", 
     "~", 
     RowBox[{"NVNHfrom6d", "[", 
      RowBox[{"SCFTanomaly", "[", "q", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.699504806421359*^9, 3.699504884561432*^9}, {
  3.699514264839957*^9, 3.69951426941546*^9}, {3.704588172023213*^9, 
  3.704588196310904*^9}, {3.704588277958885*^9, 3.7045882801779203`*^9}, {
  3.7086423530655127`*^9, 
  3.708642353070499*^9}},ExpressionUUID->"57caed10-d84f-4f29-95f6-\
6b5df72b77fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples of 4d-6d comparison", "Section",
 CellChangeTimes->{{3.699505328811184*^9, 3.699505336330428*^9}, {
  3.699515741406196*^9, 3.699515741966651*^9}, {3.704589086485402*^9, 
  3.704589087979205*^9}, {3.708642745932239*^9, 
  3.708642753644353*^9}},ExpressionUUID->"c1ad3b84-59f0-46d0-9a82-\
c782281c15f5"],

Cell["\<\
The input is the kac label and nS. 
The order of the kac label is {n1,n2,n3,n4,n5,n6,n4p,n2p,n3p}. \
\>", "Subsection",
 CellChangeTimes->{{3.699515750419332*^9, 3.699515837891491*^9}, {
   3.70736162521039*^9, 3.707361626176619*^9}, 
   3.708642353115703*^9},ExpressionUUID->"518dfe58-0e9f-4a74-b9d7-\
818bc14c36ca"],

Cell[CellGroupData[{

Cell["quiver[kac, nS] gives the 6 d quiver.", "Subsection",
 CellChangeTimes->{{3.699515842306341*^9, 3.6995158520082417`*^9}, 
   3.7086423531300898`*^9},ExpressionUUID->"58a3ec10-7378-49e4-b31a-\
30ec0b3d2453"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sampleKac", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "2", ",", "2",
      ",", "11"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.704590379525229*^9, 
  3.70459038702675*^9}},ExpressionUUID->"a2927264-afd1-4a69-abea-\
4e2ceac8256e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quiver", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699515721407805*^9, 3.699515726816519*^9}, {
  3.7045903854421883`*^9, 
  3.704590390508532*^9}},ExpressionUUID->"449aad82-fba3-4d50-9abc-\
ba1912af3d89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"XU", "[", "6", "]"}], ",", 
   RowBox[{"SU", "[", "15", "]"}], ",", 
   RowBox[{"SU", "[", "23", "]"}], ",", 
   RowBox[{"SU", "[", "31", "]"}], ",", 
   RowBox[{"SU", "[", "38", "]"}], ",", 
   RowBox[{"SU", "[", "45", "]"}], ",", 
   RowBox[{"SU", "[", "51", "]"}], ",", 
   RowBox[{"SU", "[", "57", "]"}], ",", 
   RowBox[{"SU", "[", "63", "]"}], ",", 
   RowBox[{"SU", "[", "69", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}], ",", 
   RowBox[{"SU", "[", "71", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.699515727216291*^9, 3.6995164873732967`*^9, 3.699516903621706*^9, 
   3.704588260872115*^9, 3.704588305491078*^9, 3.704590263099434*^9, 
   3.70459039074864*^9, 3.7045904490646667`*^9, {3.707361650914097*^9, 
   3.707361672925446*^9}, 3.7082952403088703`*^9, 3.70863764098381*^9, 
   3.708640094946537*^9, 3.708641278502173*^9, 3.7086420303613033`*^9, 
   3.7086422457090797`*^9, 3.708642382295558*^9, 3.70864397347838*^9, 
   3.7086444135350533`*^9, 3.708901289943377*^9, 
   3.708901668427988*^9},ExpressionUUID->"e278f7ef-06a9-4313-87cd-\
cfbdfa62949a"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "the groups are ordered as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fd07fc4b-7418-44af-853b-d9a0a6a98c10"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cf13c58f-b127-422a-9410-e96361a951c6"],
 ", ... ; XU[6] is a notation to remind that we add 3-index anti-symmetric \
tensor at the start. The rest of the matter content is given as follows:  if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "1"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "35db2229-8703-40db-b871-ac08e582addb"],
 "is USp(2n), ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", 
    RowBox[{
     RowBox[{"2", "n"}], "+", "8"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8f90bf8c-0cdb-468d-b399-83ab53b1e4f1"],
 "; if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "1"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "547be8d8-e2c6-4483-97bb-b3090d5614f0"],
 "is SU(n), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6d0e8cff-5e69-4482-86c0-4d7d8abc44f7"],
 "=n+8 with an antisymmetric. For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"i", ">", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f9e7eb46-7efc-4558-905d-b8a085808a04"],
 ", we always have SU(n) and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "84c641b8-a762-4c00-b21d-b9024332d204"],
 "=2n."
}], "Subsection",
 CellChangeTimes->{{3.699515859169861*^9, 3.69951587461551*^9}, {
  3.699515907335298*^9, 3.699515920664106*^9}, {3.699515966191833*^9, 
  3.69951599803684*^9}, {3.704588350498068*^9, 3.704588494448354*^9}, {
  3.70458854437514*^9, 
  3.70458858406553*^9}},ExpressionUUID->"2bf2fde4-ea0d-4c40-afb0-\
0266536ee69f"],

Cell[CellGroupData[{

Cell["\<\
The following gives the 4 d dim Coulomb, nV, nH as computed from the 6d \
quiver.\
\>", "Subsection",
 CellChangeTimes->{{3.699515859169861*^9, 3.69951587461551*^9}, 
   3.699515907335298*^9, {3.704590362145319*^9, 
   3.704590366028141*^9}},ExpressionUUID->"98b37fe7-4e4e-407b-b0ba-\
45961c4e1cee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimCoulombNVNHFrom6dQuiver", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699504892751505*^9, 3.699504903724403*^9}, {
   3.6995049669551067`*^9, 3.699504987613208*^9}, {3.699512374603777*^9, 
   3.699512419032445*^9}, {3.6995124695681133`*^9, 3.699512486472629*^9}, {
   3.699512726857185*^9, 3.6995127368440437`*^9}, {3.699512948429468*^9, 
   3.699512948549234*^9}, {3.699513214634665*^9, 3.699513247171525*^9}, {
   3.6995139328871593`*^9, 3.699513933030901*^9}, {3.699514154452641*^9, 
   3.6995141563908167`*^9}, 3.699514558773171*^9, {3.699514871051709*^9, 
   3.699514877027501*^9}, {3.6995149813092337`*^9, 3.699514981644912*^9}, 
   3.6995155140068398`*^9, 3.699515713656085*^9, {3.7045904061855*^9, 
   3.704590407129314*^9}},ExpressionUUID->"d21dd01f-42b6-41d1-bb98-\
972b43795d31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1463", ",", "288673", ",", "292217"}], "}"}]], "Output",
 CellChangeTimes->{
  3.699504904098793*^9, {3.699504967265429*^9, 3.6995049878855886`*^9}, {
   3.699512376568186*^9, 3.699512419374115*^9}, {3.6995124764657707`*^9, 
   3.699512486989106*^9}, {3.699512722912842*^9, 3.6995127371888227`*^9}, 
   3.6995129488676567`*^9, 3.699513053050334*^9, {3.699513215299471*^9, 
   3.699513247606105*^9}, 3.699513471078085*^9, {3.69951369185421*^9, 
   3.699513709974786*^9}, 3.69951388649787*^9, 3.6995139334755993`*^9, 
   3.6995141567717733`*^9, 3.6995143167604427`*^9, 3.699514559178039*^9, 
   3.699514877398657*^9, 3.699514982033383*^9, 3.699515514661572*^9, 
   3.69951556597013*^9, 3.699515599776519*^9, {3.699515633735387*^9, 
   3.699515714068712*^9}, 3.6995164874566593`*^9, 3.6995169036901083`*^9, {
   3.70458826121693*^9, 3.7045883055475407`*^9}, 3.7045902631650467`*^9, 
   3.704590449123745*^9, {3.7073616509899273`*^9, 3.7073616730272913`*^9}, 
   3.7082952403683558`*^9, 3.708637641077866*^9, 3.708640095015341*^9, 
   3.708641278618075*^9, 3.708642030606904*^9, 3.708642245769395*^9, 
   3.7086423824623413`*^9, 3.708643973595401*^9, 3.7086444136014557`*^9, 
   3.708901290001319*^9, 
   3.708901668494583*^9},ExpressionUUID->"861a64ca-f2e4-45b6-86bd-\
0047f13aa7b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Class S punctures are given as follows:", "Subsection",
 CellChangeTimes->{{3.699515859169861*^9, 3.69951587461551*^9}, {
  3.699515907335298*^9, 
  3.699515920664106*^9}},ExpressionUUID->"ade8847a-a611-42ee-a5a4-\
a7f4dfd800b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y1", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699515889210148*^9, 3.6995158947948647`*^9}, {
  3.7045904101743917`*^9, 
  3.704590411511177*^9}},ExpressionUUID->"d50ab7de-fe2d-4ef6-8053-\
a9dd89fbe7fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "16", ",", "16", ",", "16", ",", "16", ",", "15", ",", "15", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.699515895150196*^9, 3.699516487516464*^9, 3.699516903765911*^9, {
   3.704588261341607*^9, 3.704588305583447*^9}, 3.704590263242794*^9, 
   3.704590449163212*^9, {3.707361651040976*^9, 3.70736167310849*^9}, 
   3.7082952404103127`*^9, 3.708637641201933*^9, 3.708640095078827*^9, 
   3.708641278789054*^9, 3.708642030841403*^9, 3.7086422458067083`*^9, 
   3.708642382629963*^9, 3.7086439736620092`*^9, 3.7086444136690807`*^9, 
   3.708901290024637*^9, 
   3.708901668610834*^9},ExpressionUUID->"2cc6ef7a-f506-4502-ae7a-\
f1ff9560186a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y2", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699515889210148*^9, 3.699515899849372*^9}, {
  3.704590414819248*^9, 
  3.704590416604143*^9}},ExpressionUUID->"e907eccb-972e-4e40-86bd-\
880c5917d824"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57", ",", "55", ",", "53"}], "}"}]], "Output",
 CellChangeTimes->{{3.699515895150196*^9, 3.699515900468946*^9}, 
   3.6995164875924788`*^9, 3.699516903833956*^9, 3.7045882615276537`*^9, 
   3.7045883056429853`*^9, 3.704590263326934*^9, 3.704590449217413*^9, {
   3.70736165109028*^9, 3.707361673292625*^9}, 3.708295240459876*^9, 
   3.708637641337799*^9, 3.708640095128718*^9, 3.708641278955842*^9, 
   3.7086420310170307`*^9, 3.708642245842642*^9, 3.708642382779203*^9, 
   3.7086439737286654`*^9, 3.7086444137682*^9, 3.7089012900599957`*^9, 
   3.708901668678144*^9},ExpressionUUID->"ca669317-d29c-4aac-a75d-\
13a139929e54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y3", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699515889210148*^9, 3.699515903384982*^9}, {
  3.704590419976225*^9, 
  3.704590422870968*^9}},ExpressionUUID->"3c1d67ac-35fe-4586-bb79-\
93f49def0bc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"88", ",", "77"}], "}"}]], "Output",
 CellChangeTimes->{{3.699515895150196*^9, 3.69951590363338*^9}, 
   3.699516487676651*^9, 3.699516903899448*^9, 3.704588261980338*^9, 
   3.7045883057026854`*^9, 3.704590263409897*^9, 3.704590449287702*^9, {
   3.707361651148562*^9, 3.707361673622827*^9}, 3.708295240508321*^9, 
   3.708637641421198*^9, 3.708640095266404*^9, 3.7086412790344048`*^9, 
   3.708642031179769*^9, 3.708642245879587*^9, 3.708642382880278*^9, 
   3.708643973846141*^9, 3.7086444138339567`*^9, 3.70890129009291*^9, 
   3.708901668744363*^9},ExpressionUUID->"36df2f4b-6fd7-47f3-811f-\
ef5efab82257"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["dim Coulomb, nV, nH computed from class S formulas are:", "Subsection",
 CellChangeTimes->{{3.699515859169861*^9, 3.69951587461551*^9}, {
  3.699515907335298*^9, 
  3.699515953038756*^9}},ExpressionUUID->"7a9cde36-1660-470b-86c3-\
06b1ea7de947"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimCoulombNVNHFromClassS", "[", 
  RowBox[{"sampleKac", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.699504956114315*^9, 3.699504984877797*^9}, {
   3.699512345117325*^9, 3.699512416729332*^9}, {3.699512465947398*^9, 
   3.699512467351959*^9}, {3.699512732708542*^9, 3.699512734115931*^9}, 
   3.6995129464455767`*^9, {3.6995138802225246`*^9, 3.699513880406311*^9}, {
   3.69951414853573*^9, 3.6995141516362*^9}, 3.699514556797367*^9, {
   3.6995148377420483`*^9, 3.69951486825159*^9}, {3.6995149782291107`*^9, 
   3.6995149787166033`*^9}, 3.6995155120870867`*^9, {3.699515701776369*^9, 
   3.6995157114479637`*^9}, {3.7045904264020433`*^9, 
   3.704590428345869*^9}},ExpressionUUID->"10d7636d-59b7-42d0-8cc2-\
47e7195c5d32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1463", ",", "288673", ",", "292217"}], "}"}]], "Output",
 CellChangeTimes->{{3.6995049572065*^9, 3.6995049851605673`*^9}, {
   3.699512372737266*^9, 3.699512417224861*^9}, 3.6995124678212976`*^9, {
   3.6995127227823963`*^9, 3.6995127391548033`*^9}, 3.6995129466887197`*^9, 
   3.699513070130535*^9, 3.699513881183114*^9, 3.699513931424761*^9, 
   3.699514152086739*^9, 3.699514315991591*^9, 3.699514557210404*^9, 
   3.699514868763241*^9, 3.699514979290823*^9, 3.699515512556757*^9, {
   3.6995156827720633`*^9, 3.699515712131422*^9}, 3.699516487840098*^9, 
   3.6995169040614347`*^9, 3.704588262098052*^9, {3.704588295684267*^9, 
   3.704588305820341*^9}, 3.7045902635372353`*^9, 3.7045904494238977`*^9, {
   3.707361651283531*^9, 3.707361673845977*^9}, 3.7082952407434597`*^9, 
   3.708637641561602*^9, 3.7086400953929253`*^9, 3.7086412792315073`*^9, 
   3.708642031736639*^9, 3.708642245992022*^9, 3.7086423830019207`*^9, 
   3.7086439740612383`*^9, 3.70864441410049*^9, 3.70890129020462*^9, 
   3.708901669078586*^9},ExpressionUUID->"acd5e861-0403-4dfd-ba5d-\
b097c78c6cd2"]
}, Open  ]]
}, Open  ]],

Cell["This agrees with what was computed above from 6 d.", "Subsection",
 CellChangeTimes->{{3.699516984790966*^9, 
  3.6995169920379257`*^9}},ExpressionUUID->"78dea1eb-9e5a-442a-a9b8-\
bbe5c504f72e"],

Cell[CellGroupData[{

Cell["Now let\[CloseCurlyQuote]s check various cases, at least once. ", \
"Subsection",
 CellChangeTimes->{{3.699515859169861*^9, 3.69951587461551*^9}, {
  3.699515907335298*^9, 3.699515953038756*^9}, {3.6995169812548*^9, 
  3.699517000628161*^9}, {3.7086433317631683`*^9, 
  3.708643336306459*^9}},ExpressionUUID->"5244bd59-f9d5-47a8-807e-\
395e21237a87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"examples", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "2", ",", 
       "2", ",", "2"}], "}"}], ",", 
     RowBox[{"(*", " ", 
      RowBox[{"case", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "2", ",", "2"}], "}"}], ",", 
     RowBox[{"(*", " ", 
      RowBox[{"case", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "3", ",", "4"}], "}"}], ",", 
     RowBox[{"(*", " ", 
      RowBox[{"case", " ", "3"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "3", ",", "9"}], "}"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"case", " ", "4"}], "-", "0"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "3", ",", "10"}], "}"}], ",", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"case", " ", "4"}], "-", "1"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "3", ",", "11"}], "}"}], ",", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"case", " ", "4"}], "-", "2"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "4", ",", "3", ",", 
       "5", ",", "4"}], "}"}]}], " ", "}"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"case", " ", "5"}], " ", "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.708643336835759*^9, 
  3.708643428623595*^9}},ExpressionUUID->"20d27722-20a6-4ff1-bb97-\
908d3f8566b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"dimCoulombNVNHFromClassS", "[", 
      RowBox[{"#", ",", "20"}], "]"}], "==", 
     RowBox[{"dimCoulombNVNHFrom6dQuiver", "[", 
      RowBox[{"#", ",", "20"}], "]"}]}], ")"}], "&"}], "/@", 
  "examples"}]], "Input",
 CellChangeTimes->{{3.708643430680428*^9, 
  3.7086434518245296`*^9}},ExpressionUUID->"f5427af9-4b45-48fd-8611-\
3c77d3c3f58a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.7086434529558067`*^9, 3.708643975328788*^9, 
  3.708644415218789*^9, 3.708901291210672*^9, 
  3.708901670227812*^9},ExpressionUUID->"42b06db3-6795-4183-93f5-\
fc03aa5ef185"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inflow:", "Section",
 CellChangeTimes->{{3.699505328811184*^9, 3.699505336330428*^9}, {
  3.699515741406196*^9, 3.699515741966651*^9}, {3.704588916457745*^9, 
  3.704588918190559*^9}},ExpressionUUID->"4b6b1113-1e37-40d1-b791-\
48069d315300"],

Cell[CellGroupData[{

Cell["\<\
Given the Kac label, we can determine the 6d anomaly as a function of nS:\
\>", "Subsection",
 CellChangeTimes->{{3.704588928327503*^9, 3.704588951812046*^9}, {
  3.7086427722325783`*^9, 
  3.708642779901778*^9}},ExpressionUUID->"3e51bc3a-f9f2-488d-95ce-\
edebf7273ebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"anomaly6dAsPolynomialInnS", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "+", 
    RowBox[{"b", " ", "nS"}], " ", "+", " ", 
    RowBox[{"c", " ", 
     RowBox[{"nS", "^", "2"}]}], "+", " ", 
    RowBox[{"d", " ", 
     RowBox[{"nS", "^", "3"}]}]}], "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "+", 
          RowBox[{"b", " ", "nS"}], " ", "+", " ", 
          RowBox[{"c", " ", 
           RowBox[{"nS", "^", "2"}]}], "+", " ", 
          RowBox[{"d", " ", 
           RowBox[{"nS", "^", "3"}]}]}], "\[Equal]", 
         RowBox[{"SCFTanomaly", "[", 
          RowBox[{"quiver", "[", 
           RowBox[{"kac", ",", "nS"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nS", ",", "20", ",", "25"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.700877062636183*^9, 3.7008770899081182`*^9}, {
  3.700877150618891*^9, 3.700877156297518*^9}, {3.700877293457313*^9, 
  3.7008773298342247`*^9}, {3.700961871311427*^9, 3.700961873110055*^9}, {
  3.704588816804381*^9, 3.704588868727188*^9}, {3.708642353140511*^9, 
  3.7086423531659307`*^9}},ExpressionUUID->"03595314-7d9a-401c-8aeb-\
c9a1baccfa1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Anomaly computed via inflow, by naively adding contributions from E8 wall \
and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C2", "/", 
    SubscriptBox["Z", "k"]}], TraditionalForm]],ExpressionUUID->
  "1f35aa89-53b9-4ed6-8623-afa58038b1d5"],
 " singularity. Q is the effective M5 charge."
}], "Subsection",
 CellChangeTimes->{{3.700967512259531*^9, 3.700967586828426*^9}, 
   3.704589008325571*^9, {3.7086443808087063`*^9, 
   3.708644380808778*^9}},ExpressionUUID->"121f8613-5fd3-4057-b399-\
53abfd9864da"],

Cell[BoxData[
 RowBox[{"I4", ":=", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"p1T", "-", 
     RowBox[{"2", "  ", "c2R"}]}], ")"}], "/", "4"}]}]], "Input",
 CellChangeTimes->{{3.700877656862617*^9, 
  3.700877661036682*^9}},ExpressionUUID->"7aa5be87-8dc1-4d32-b2c2-\
00209f4a893a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J4", "[", 
   RowBox[{"G_", ",", "X_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"chi", "[", "G", "]"}], "/", "48"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "c2R"}], "+", "p1T"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"TrF2", "[", "X", "]"}], "/", "4"}]}]}]], "Input",ExpressionUUID->\
"25fde3e1-6d8f-4b55-b27a-c4eb3b757068"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ord", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", "k"}], ";", 
  RowBox[{
   RowBox[{"rank", "[", 
    RowBox[{"SU", "[", "k_", "]"}], "]"}], ":=", 
   RowBox[{"k", "-", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6162762261573257`*^9, 3.616276236929803*^9}, {
  3.616737635267005*^9, 
  3.616737635915729*^9}},ExpressionUUID->"d6c4b11b-80dc-4e22-b15d-\
0217af4df1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chi", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"rank", "[", "G", "]"}], "+", "1", "-", 
   RowBox[{"1", "/", 
    RowBox[{"ord", "[", "G", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.616711641061159*^9, 3.6167116494372873`*^9}, {
  3.616737823167849*^9, 
  3.6167378239670343`*^9}},ExpressionUUID->"2285b65d-22d0-4fb7-8019-\
6b1d85c8c188"],

Cell[BoxData[
 RowBox[{
  RowBox[{"naivewall", "[", 
   RowBox[{"Q_", ",", "G_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "^", "3"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"ord", "[", "G", "]"}], "^", "2"}], "/", "6"}], " ", 
    RowBox[{"c2R", "^", "2"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"Q", "^", "2"}], " ", 
    RowBox[{
     RowBox[{"ord", "[", "G", "]"}], "/", "2"}], " ", "c2R", " ", "I4"}], "+", 
   RowBox[{"Q", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"I4", "^", "2"}], "/", "2"}], "-", 
      RowBox[{"(", 
       RowBox[{"I8", "/.", 
        RowBox[{"c2L", "\[Rule]", " ", "0"}]}], ")"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I4", "-", 
      RowBox[{"Q", " ", 
       RowBox[{"ord", "[", "G", "]"}], "c2R"}]}], " ", ")"}], 
    RowBox[{"J4", "[", 
     RowBox[{"G", ",", "X"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"adjvec", "[", 
     RowBox[{"G", ",", "X"}], "]"}], "/", "2", " "}]}]}]], "Input",
 CellChangeTimes->{{3.7008776227224607`*^9, 3.700877650407243*^9}, {
   3.700877760243845*^9, 3.700877798004126*^9}, 3.700878412711287*^9, 
   3.700878515433112*^9, {3.70864304978867*^9, 
   3.708643050155883*^9}},ExpressionUUID->"c225d65f-6594-4c47-91f4-\
aa664e78cf71"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Now we relate Q and nS. We first need n3 as in the paper:", "Subsection",
 CellChangeTimes->{{3.700967512259531*^9, 3.700967586828426*^9}, 
   3.704589008325571*^9, {3.704589871111699*^9, 3.704589880774428*^9}, {
   3.708642846113998*^9, 3.708642849057218*^9}, {3.708642933157516*^9, 
   3.708642938054397*^9}},ExpressionUUID->"2cb1ded4-1528-4a5b-b044-\
7b0f198e79d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0",
      ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700959812534585*^9, 3.70095982288288*^9}, 
   3.7045890384640923`*^9},ExpressionUUID->"cca5af6c-5d45-4a27-aa32-\
5aba311b1a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n3", "[", 
   RowBox[{"kac_", ",", "nS_"}], "]"}], ":=", 
  RowBox[{"nS", "-", 
   RowBox[{"kac", ".", "o"}]}]}]], "Input",
 CellChangeTimes->{{3.708642903020112*^9, 
  3.708642914029463*^9}},ExpressionUUID->"8d0b7bfa-a7d5-4688-8175-\
2e3d4d8a5327"]
}, Open  ]],

Cell[CellGroupData[{

Cell["We now define <w,\[Rho]> and <w,w>:", "Subsection",
 CellChangeTimes->{{3.700967512259531*^9, 3.700967586828426*^9}, 
   3.704589008325571*^9, {3.704589871111699*^9, 3.704589880774428*^9}, {
   3.708642846113998*^9, 3.708642849057218*^9}, {3.708642933157516*^9, 
   3.708642971127293*^9}},ExpressionUUID->"e69b7007-b721-41e2-bdd9-\
774ccbb273e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e8simpleroots", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.536824595822681*^9, 3.536824674829142*^9}, {
   3.5368247824917603`*^9, 3.536824782979581*^9}, {3.538110986389838*^9, 
   3.538110986492013*^9}, 
   3.708636893870173*^9},ExpressionUUID->"a63b9e78-2ecc-438e-9a7a-\
88466270c829"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e8", "=", 
   RowBox[{"e8simpleroots", ".", 
    RowBox[{"Transpose", "[", "e8simpleroots", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694253114778349*^9, 3.694253115986903*^9}, 
   3.704589884459406*^9, {3.7086436992729073`*^9, 
   3.7086437038703136`*^9}},ExpressionUUID->"aba7ec34-ec55-46e5-b101-\
30a775bb3a48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e8", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7086437069978123`*^9, 
  3.708643710406104*^9}},ExpressionUUID->"ee6bdca3-59cc-4642-b516-\
1df6cb187663"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "2", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.708643710667305*^9, 3.7086439756789923`*^9, 
  3.7086444159414*^9, 3.708901291738963*^9, 
  3.708901670678075*^9},ExpressionUUID->"8e32cff2-ffc4-41f3-ba84-\
82e07eb9a064"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"inv", "=", 
   RowBox[{"Inverse", "[", "e8", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696202545529297*^9, 3.696202551481153*^9}, 
   3.704589886195341*^9},ExpressionUUID->"e76f71a4-d0ca-4d7f-9602-\
94b7c4c859dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"augInv", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "#"}], "]"}], "&"}], "/@", "inv"}], 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696236386788899*^9, 3.696236467054878*^9}, 
   3.704589887745739*^9},ExpressionUUID->"17f7cdcf-4aee-488d-bc07-\
7eafc0a6dcc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rho", "=", 
  RowBox[{"augInv", ".", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7082965590200567`*^9, 
  3.70829657097178*^9}},ExpressionUUID->"b88b6d81-d002-4805-a01d-\
7bc9fbfd1458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "29", ",", "57", ",", "84", ",", "110", ",", "135", ",", "91", 
   ",", "46", ",", "68"}], "}"}]], "Output",
 CellChangeTimes->{3.7086439757626133`*^9, 3.708644416034965*^9, 
  3.708901291813525*^9, 
  3.708901670761074*^9},ExpressionUUID->"ece9b1ac-045d-468c-8e3e-\
652c1ef4c6c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"WR", "[", "kac_", "]"}], ":=", 
  RowBox[{"kac", ".", "rho"}]}]], "Input",
 CellChangeTimes->{{3.708641150619722*^9, 
  3.708641155925342*^9}},ExpressionUUID->"9935b466-1dbb-4bb5-a602-\
b251b1e30790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WW", "[", "kac_", "]"}], ":=", 
  RowBox[{"kac", ".", "augInv", ".", "kac"}]}]], "Input",
 CellChangeTimes->{{3.708641162989574*^9, 
  3.708641168472496*^9}},ExpressionUUID->"3ccfd314-41af-4b04-b9e3-\
067b65f64a0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["We now have the formula for Q:", "Subsection",
 CellChangeTimes->{{3.700967512259531*^9, 3.700967586828426*^9}, 
   3.704589008325571*^9, {3.704589871111699*^9, 3.704589880774428*^9}, {
   3.708642846113998*^9, 3.708642849057218*^9}, {3.708642933157516*^9, 
   3.7086429915282717`*^9}},ExpressionUUID->"a653e52e-2ff8-49df-87e9-\
4ac23c269737"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"kac_", ",", "nS_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"n3", "[", 
    RowBox[{"kac", ",", "nS"}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "kac", "]"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"k", "[", "kac", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{"WW", "[", "kac", "]"}], "/", 
       RowBox[{"k", "[", "kac", "]"}]}]}], ")"}], "/", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.7045891346559467`*^9, 3.704589143183622*^9}, {
  3.704589324310174*^9, 3.704589344388339*^9}, {3.708642353176497*^9, 
  3.708642353181013*^9}, {3.708642995305007*^9, 
  3.7086430058879747`*^9}},ExpressionUUID->"e5beb2ca-ba0f-48ca-afa9-\
c6554d9e2df3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s define the correction term c(n).
We first need to define more data concerning E8:\
\>", "Subsection",
 CellChangeTimes->{{3.708640136674397*^9, 3.708640141238324*^9}, {
  3.708643129319357*^9, 3.708643139384131*^9}, {3.708643657859276*^9, 
  3.7086436727321453`*^9}},ExpressionUUID->"fbab8339-5d57-41b8-b855-\
6a8f0adc280f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e8fundamentalweights", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Transpose", "[", "e8simpleroots", "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.536824794213623*^9, 3.5368248307498693`*^9}, {
   3.538110996670154*^9, 3.5381110005631742`*^9}, 
   3.708636944101*^9},ExpressionUUID->"19c93eb2-9908-4978-b99a-3878381b5675"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "\[Equal]", "j"}], ",", "1", ",", "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.708641353076721*^9, 
  3.70864137974841*^9}},ExpressionUUID->"d6f70931-4927-4a9d-ac5c-\
bdd13d6af0b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positiveDnroots", "[", "n_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ev", "[", 
          RowBox[{"n", ",", "i"}], "]"}], "+", 
         RowBox[{"ev", "[", 
          RowBox[{"n", ",", "j"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"ev", "[", 
          RowBox[{"n", ",", "i"}], "]"}], "-", 
         RowBox[{"ev", "[", 
          RowBox[{"n", ",", "j"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.708641334370267*^9, 3.7086413439922667`*^9}, {
  3.7086413826753817`*^9, 
  3.708641486679276*^9}},ExpressionUUID->"0d328422-3ec3-4a6b-bf7c-\
2350f2568eb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spinweight", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"BitGet", "[", 
        RowBox[{"i", ",", 
         RowBox[{"(", 
          RowBox[{"n", "-", "k"}], ")"}]}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7086415795297203`*^9, 3.7086416647682037`*^9}, {
  3.708641780571535*^9, 
  3.708641780908401*^9}},ExpressionUUID->"2881406e-e79e-460c-ab08-\
6ba17b4128c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positivechiralspinweights", "[", "n_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"spinweight", "[", 
       RowBox[{"n", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], "-", "1"}]}], "}"}]}], "]"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Times", "@@", "#"}], " ", ">", "0"}], " ", "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7086414978723993`*^9, 3.70864157269343*^9}, {
  3.708641792073053*^9, 3.708641808523551*^9}, {3.708641897302496*^9, 
  3.7086419404729633`*^9}},ExpressionUUID->"fef0a449-e93e-4045-8208-\
ca0d86b652b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"positivee8roots", "=", 
   RowBox[{
    RowBox[{"positiveDnroots", "[", "8", "]"}], "~", "Join", "~", 
    RowBox[{"positivechiralspinweights", "[", "8", "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.708642005348537*^9, 
  3.708642007568646*^9}},ExpressionUUID->"4acb0363-8891-446d-9579-\
94d9b9871dfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genkac", "=", 
   RowBox[{"{", 
    RowBox[{
    "n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5", ",", "n6", ",", "n4p", 
     ",", "n2p", ",", "n3p"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7086402181408033`*^9, 3.708640223821377*^9}, 
   3.7086421294131727`*^9},ExpressionUUID->"432e9a5d-f57c-4144-95df-\
49c6f825f93f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"genw", "=", 
   RowBox[{
    RowBox[{"Rest", "[", "genkac", "]"}], ".", " ", 
    "e8fundamentalweights"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.708637162200013*^9, 3.708637200086245*^9}, {
  3.708637414510085*^9, 3.708637418554336*^9}, {3.708640253852202*^9, 
  3.708640256351593*^9}},ExpressionUUID->"3ddff6fe-da31-468c-80ec-\
913cf85b38d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pw", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Plus", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"genw", ".", "#"}], ")"}], "^", "d"}], " ", "&"}], "/@", " ",
       "positivee8roots"}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.708637226591071*^9, 3.70863726494798*^9}, 
   3.708637391173399*^9},ExpressionUUID->"d403f4b5-d71e-4ed3-bb33-\
cef15ecc437a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "1"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"pw", "[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70863745741546*^9, 3.708637500170702*^9}, {
   3.708638749685253*^9, 3.70863877601659*^9}, {3.7086388847878733`*^9, 
   3.7086389035062017`*^9}, 
   3.708642077241749*^9},ExpressionUUID->"f17d0074-0984-451f-94bc-\
feabc750470e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "2"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"pw", "[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70863745741546*^9, 3.708637500170702*^9}, {
  3.708638749685253*^9, 3.70863877601659*^9}, {3.7086388847878733`*^9, 
  3.708638886593671*^9}, {3.708642085221039*^9, 
  3.708642085347163*^9}},ExpressionUUID->"b0d18709-ad7d-4ed3-8cc2-\
370b3dc58d09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "3"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"pw", "[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70863745741546*^9, 3.708637500170702*^9}, {
  3.708638749685253*^9, 3.70863877601659*^9}, {3.708642090445442*^9, 
  3.708642090563936*^9}},ExpressionUUID->"f6146ade-6b35-4970-882a-\
574b5ec73d80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", "n5_", ",", "n6_", ",", 
      "n4p_", ",", "n2p_", ",", "n3p_"}], "}"}], ",", "5"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{"pw", "[", "5", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.708637519889682*^9, 3.7086375224207897`*^9}, {
  3.708638752759203*^9, 3.708638777787437*^9}, {3.708642092611228*^9, 
  3.708642092726109*^9}},ExpressionUUID->"a9de5cd5-4512-4906-bdeb-\
c8c958be5efd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"genkac", ",", "1"}], "]"}], "==", 
     RowBox[{"2", 
      RowBox[{"WR", "[", "genkac", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"genkac", ",", "2"}], "]"}], "==", 
     RowBox[{"30", 
      RowBox[{"WW", "[", "genkac", "]"}]}]}]}], "}"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.7086402588710012`*^9, 3.708640272945887*^9}, {
   3.708641241932322*^9, 3.708641243519623*^9}, 3.708642079332252*^9, {
   3.708643851542341*^9, 
   3.7086438724304237`*^9}},ExpressionUUID->"b1c5f381-2c3a-41ad-9e39-\
1aaab67d3021"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7086422478350782`*^9, 3.70864238688026*^9, {3.708643858968478*^9, 
   3.7086438727575617`*^9}, 3.7086439764288*^9, 3.7086444168338346`*^9, 
   3.708901292317462*^9, 
   3.708901671645014*^9},ExpressionUUID->"96d42551-0381-48ea-87b5-\
8ef2a169bba2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We finally have a formula for c(n):", "Subsection",
 CellChangeTimes->{{3.7086437434836187`*^9, 
  3.708643752800218*^9}},ExpressionUUID->"d4a3cb9c-9486-4806-a0da-\
3ed26bc75c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"correction", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P0", "[", "kac", "]"}], "+", 
      RowBox[{"P2", "[", "kac", "]"}], "+", 
      RowBox[{"P4", "[", "kac", "]"}], "+", 
      RowBox[{"P6", "[", "kac", "]"}]}], ")"}], "/", 
    RowBox[{"k", "[", "kac", "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "  ", "freevector"}]}]}]], "Input",
 CellChangeTimes->{{3.708637681743918*^9, 3.708637687114246*^9}, {
  3.7086377720014267`*^9, 3.708637800736364*^9}, {3.708638735222147*^9, 
  3.708638735584178*^9}, {3.708641248179442*^9, 
  3.708641250908876*^9}},ExpressionUUID->"a4617d5b-b54a-4a71-83d2-\
7094c91cc6c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P0", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "384"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "88"}], 
      RowBox[{"c2R", "^", "2"}]}], "+", 
     RowBox[{"32", " ", "c2R", " ", "p1T"}], " ", "-", 
     RowBox[{"5", " ", 
      RowBox[{"p1T", "^", "2"}]}], "+", 
     RowBox[{"4", "p2T"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.708637805599009*^9, 3.708637831765566*^9}, 
   3.708638175417254*^9},ExpressionUUID->"81aebe1c-5943-42ce-b46f-\
f49dee368982"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "11520"}], 
    RowBox[{
     RowBox[{"k", "[", "kac", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2512", " ", 
       RowBox[{"c2R", "^", "2"}]}], "-", 
      RowBox[{"760", " ", "c2R", " ", "p1T"}], "+", 
      RowBox[{"157", " ", 
       RowBox[{"p1T", "^", "2"}]}], "-", 
      RowBox[{"124", "p2T"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "5760"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       RowBox[{"WW", "[", "kac", "]"}]}], "-", 
      RowBox[{
       RowBox[{"k", "[", "kac", "]"}], 
       RowBox[{"WR", "[", "kac", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112", 
       RowBox[{"c2R", "^", "2"}]}], "-", 
      RowBox[{"40", " ", "c2R", " ", "p1T"}], "+", 
      RowBox[{"7", 
       RowBox[{"p1T", "^", "2"}]}], "-", 
      RowBox[{"4", "p2T"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.708637833153699*^9, 3.7086379362193832`*^9}, {
  3.708638208306123*^9, 3.7086382117561817`*^9}, {3.708640505982616*^9, 
  3.7086405121250896`*^9}, {3.7086410283146*^9, 
  3.708641028456519*^9}},ExpressionUUID->"48ed9006-af8f-43fe-9d14-\
c8d0215ff993"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P4", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "288"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      RowBox[{
       RowBox[{"WW", "[", "kac", "]"}], "^", "2"}]}], "+", 
     RowBox[{"15", 
      RowBox[{
       RowBox[{"k", "[", "kac", "]"}], "^", "2"}], " ", 
      RowBox[{"WW", "[", "kac", "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"k", "[", "kac", "]"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"k", "[", "kac", "]"}], 
      RowBox[{"P", "[", 
       RowBox[{"kac", ",", "3"}], "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"c2R", "^", "2"}]}], "-", 
     RowBox[{"c2R", " ", "p1T"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7086379375534782`*^9, 3.708637989450026*^9}, {
   3.708640608173148*^9, 3.7086406152574*^9}, 3.708641111804407*^9, 
   3.7086420999463882`*^9},ExpressionUUID->"48b18b6c-69e9-48a9-a3a5-\
b11d9a35fb58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P6", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "240"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", 
      RowBox[{
       RowBox[{"WW", "[", "kac", "]"}], "^", "3"}]}], "+", 
     RowBox[{"15", 
      RowBox[{
       RowBox[{"k", "[", "kac", "]"}], "^", "2"}], 
      RowBox[{
       RowBox[{"WW", "[", "kac", "]"}], "^", "2"}]}], "-", 
     RowBox[{"5", 
      RowBox[{
       RowBox[{"k", "[", "kac", "]"}], "^", "4"}], 
      RowBox[{"WW", "[", "kac", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"k", "[", "kac", "]"}], "^", "6"}], "-", 
     RowBox[{
      RowBox[{"k", "[", "kac", "]"}], " ", 
      RowBox[{"P", "[", 
       RowBox[{"kac", ",", "5"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"c2R", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.708637991209141*^9, 3.708638037834326*^9}, {
   3.708638082947419*^9, 3.708638083538953*^9}, {3.708640672285803*^9, 
   3.708640683345333*^9}, 3.708641120118079*^9, 
   3.708642102467059*^9},ExpressionUUID->"e3b89a5a-4f42-43cb-98c8-\
3b1aa07371fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Then the difference between the field theory computation and the inflow is\
\>", "Subsection",
 CellChangeTimes->{{3.7086437434836187`*^9, 3.708643752800218*^9}, {
  3.708643887856303*^9, 
  3.708643932297318*^9}},ExpressionUUID->"de38ec73-8ba2-4184-bb68-\
8b272a76c764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"difference", "[", "kac_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "anomaly6dAsPolynomialInnS", "[", "\[InvisibleSpace]", "kac", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"naivewall", "[", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"kac", ",", "nS"}], "]"}], ",", 
         RowBox[{"SU", "[", 
          RowBox[{"k", "[", "kac", "]"}], "]"}]}], "]"}], "+", " ", 
       RowBox[{"correction", "[", "kac", "]"}]}], ")"}]}], "//", "Expand"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.708643771546358*^9, 
  3.70864377996989*^9}},ExpressionUUID->"c50a6205-758f-49c8-96a8-\
392804204d00"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let us test this against the examples used above, for each case of the \
algorithm:\
\>", "Subsection",
 CellChangeTimes->{{3.7086437434836187`*^9, 3.708643752800218*^9}, {
  3.708643887856303*^9, 3.708643891431252*^9}, {3.708643934602373*^9, 
  3.708643946746162*^9}},ExpressionUUID->"154ac607-117e-4c2d-86c2-\
267f0aa02fd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"difference", " ", "/@", "examples"}]], "Input",
 CellChangeTimes->{{3.708643489904339*^9, 3.7086435053392963`*^9}, {
  3.708643545326564*^9, 3.7086435480456457`*^9}, {3.708643791530406*^9, 
  3.708643801114894*^9}},ExpressionUUID->"d514dac3-a087-4ba7-980e-\
2162a6a46b18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.708643507836636*^9, 3.708643551620894*^9, 
  3.708643803880764*^9, 3.708643978798112*^9, 3.7086444194127007`*^9, 
  3.708901294631543*^9, 
  3.708901674004043*^9},ExpressionUUID->"7888842d-3496-4f2a-9537-\
eac62c58e407"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Let us test this against more random Kac labels too:", "Subsection",
 CellChangeTimes->{{3.7086437434836187`*^9, 3.708643752800218*^9}, {
  3.708643887856303*^9, 3.708643891431252*^9}, {3.708643934602373*^9, 
  3.708643959986743*^9}},ExpressionUUID->"5f9b1529-1634-4ea1-a22e-\
0e6cba90a5fb"],

Cell[BoxData[
 RowBox[{"randomKac", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}], ",", "9"}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Times", "@@", "x"}], "\[Equal]", "0"}], ",", "randomKac", ",",
       "x"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.708295438005053*^9, 3.708295449319042*^9}, {
   3.7082954796584673`*^9, 3.708295493936953*^9}, 3.708295766965393*^9, 
   3.708295828086276*^9, {3.708643260574848*^9, 
   3.7086432926563187`*^9}},ExpressionUUID->"3fe9c01d-dd54-4f1f-8d63-\
f38379347e1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"difference", "/@", 
  RowBox[{"Table", "[", 
   RowBox[{"randomKac", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.704590048669838*^9, 3.704590050742793*^9}, {
  3.708643090333729*^9, 3.708643094773734*^9}, {3.708643214068427*^9, 
  3.708643225973282*^9}, {3.7086435675437803`*^9, 3.7086436019684772`*^9}, {
  3.708643807331065*^9, 
  3.708643830204397*^9}},ExpressionUUID->"25146bbd-1b83-4777-bd58-\
5bfb053998e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7045900510670958`*^9, 3.704590103769924*^9, 3.7045902655636263`*^9, 
   3.704590452400861*^9, {3.707361654306306*^9, 3.7073616770967503`*^9}, 
   3.708295242658798*^9, 3.708637646246512*^9, 3.708640097515518*^9, 
   3.708641282039536*^9, 3.7086420337191143`*^9, 3.7086422476174307`*^9, 
   3.708642385880856*^9, 3.7086430952887173`*^9, 3.708643227598143*^9, 
   3.708643296250905*^9, 3.7086436047604227`*^9, {3.708643820689643*^9, 
   3.708643834357304*^9}, 3.708643981617198*^9, 3.708644422186359*^9, 
   3.708901297525186*^9, 
   3.7089016766561403`*^9},ExpressionUUID->"5a987cfe-7152-45db-a2b0-\
ec22b235d3dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{759, 840},
WindowMargins->{{73, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (2017\:5e744\
\:670821\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 152, 3, 64, "Section", "ExpressionUUID" -> \
"dab5ad56-c327-4591-bf92-951e73b0745a"],
Cell[CellGroupData[{
Cell[757, 29, 279, 6, 44, "Subsection", "ExpressionUUID" -> \
"d4c27f51-ba5b-4374-845c-f877664a0fa6"],
Cell[1039, 37, 853, 23, 32, "Input", "ExpressionUUID" -> \
"35965d57-36c8-485b-a77a-e779b7541dea"],
Cell[1895, 62, 389, 10, 32, "Input", "ExpressionUUID" -> \
"6148a866-4069-4da2-94e9-55fe74b98931"],
Cell[2287, 74, 479, 10, 32, "Input", "ExpressionUUID" -> \
"9fe64087-e2e5-4243-8540-ba4642455a41"],
Cell[2769, 86, 842, 22, 32, "Input", "ExpressionUUID" -> \
"93014de3-0747-40b5-a01b-49345c3cd0ac"],
Cell[3614, 110, 564, 14, 32, "Input", "ExpressionUUID" -> \
"db23b27a-ce8b-427d-88fa-7884ca0d2135"],
Cell[4181, 126, 1332, 38, 54, "Input", "ExpressionUUID" -> \
"e5b02303-35ea-482a-9124-fe95584c3b42"],
Cell[5516, 166, 750, 24, 32, "Input", "ExpressionUUID" -> \
"743819e2-1002-4531-b00f-89b0656b6899"],
Cell[6269, 192, 643, 20, 32, "Input", "ExpressionUUID" -> \
"0604faab-76dc-458c-b3bb-de6199a9d76b"],
Cell[6915, 214, 234, 6, 32, "Input", "ExpressionUUID" -> \
"eeffad85-59d3-4275-9a63-efddd190f9d9"],
Cell[7152, 222, 612, 18, 32, "Input", "ExpressionUUID" -> \
"cdad6810-295e-45e7-8e90-08fb4af4083f"],
Cell[7767, 242, 688, 20, 32, "Input", "ExpressionUUID" -> \
"158e3a42-f159-4603-a357-a0eaab5ff84d"],
Cell[8458, 264, 505, 15, 32, "Input", "ExpressionUUID" -> \
"d9873442-e00f-4e02-a092-ee5b3077fadc"]
}, Closed]],
Cell[CellGroupData[{
Cell[9000, 284, 229, 4, 36, "Subsection", "ExpressionUUID" -> \
"660cea53-f867-4920-85f2-b42b22fa4742"],
Cell[9232, 290, 612, 18, 54, "Input", "ExpressionUUID" -> \
"9ff5049f-cb21-421c-98e2-ee3e82ec4c00"],
Cell[9847, 310, 1235, 33, 96, "Input", "ExpressionUUID" -> \
"bd713898-5d2e-4fd2-84fc-16830f3d6064"],
Cell[11085, 345, 766, 20, 54, "Input", "ExpressionUUID" -> \
"9c6b466f-4693-4c38-9ed3-c48f7fdb6def"],
Cell[11854, 367, 690, 20, 54, "Input", "ExpressionUUID" -> \
"b325f641-19b6-4448-8655-2e6621575005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12581, 392, 236, 4, 44, "Subsection", "ExpressionUUID" -> \
"113dbb8b-c64a-410a-a877-7778c40b42d5"],
Cell[12820, 398, 2879, 77, 222, "Input", "ExpressionUUID" -> \
"d9938ad4-7c01-4f55-aba2-026e82780257"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15748, 481, 154, 3, 64, "Section", "ExpressionUUID" -> \
"8675fdb0-7550-412c-b266-22ca1b299bb5"],
Cell[CellGroupData[{
Cell[15927, 488, 284, 4, 44, "Subsection", "ExpressionUUID" -> \
"1ee16b27-7a6a-4fed-b4af-4b8cb8e0134b"],
Cell[16214, 494, 306, 8, 32, "Input", "ExpressionUUID" -> \
"ab433754-571e-466b-be6e-9406339633be"],
Cell[16523, 504, 305, 8, 32, "Input", "ExpressionUUID" -> \
"cd16c2d6-0899-4d13-876b-685228c0d4d4"],
Cell[16831, 514, 281, 7, 32, "Input", "ExpressionUUID" -> \
"4eb6e201-fd0b-4b8a-8e5f-aa1174530d99"],
Cell[17115, 523, 464, 13, 32, "Input", "ExpressionUUID" -> \
"151653fb-feef-4924-945f-bdf4e9dff21f"],
Cell[17582, 538, 461, 13, 32, "Input", "ExpressionUUID" -> \
"f30b399c-d108-4f99-8a4b-ecfbafb0ee5e"],
Cell[18046, 553, 732, 20, 32, "Input", "ExpressionUUID" -> \
"5edf3a03-a4d9-42c3-a3ca-c310e7a43671"]
}, Closed]],
Cell[CellGroupData[{
Cell[18815, 578, 1101, 30, 39, "Subsection", "ExpressionUUID" -> \
"85cb5835-5f07-48f2-a36e-c91608f6a5bc"],
Cell[CellGroupData[{
Cell[19941, 612, 157, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"dc839418-8f0f-4e6e-bbaa-fa8687c7503a"],
Cell[20101, 617, 1508, 39, 96, "Input", "ExpressionUUID" -> \
"d62f7191-5687-420b-a2b5-f59b216fd47a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21646, 661, 157, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"253bfa7f-6fca-4a41-8cad-5fcc0650468b"],
Cell[21806, 666, 1674, 42, 96, "Input", "ExpressionUUID" -> \
"b38d3553-8eff-4cc9-881d-0733e51537e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23517, 713, 157, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"66f2b88c-8eed-4d11-9379-881b08307cd3"],
Cell[23677, 718, 1907, 48, 96, "Input", "ExpressionUUID" -> \
"624a6a6b-3d2b-427e-9dbe-b7cba967504d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25621, 771, 157, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"6828fa76-7815-4125-9fcd-eb6fbf2a553b"],
Cell[25781, 776, 1936, 47, 96, "Input", "ExpressionUUID" -> \
"69427858-45cf-451d-85d0-874df9cb125b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27754, 828, 256, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"32f9b2b4-465b-4494-9f03-cb99ce110878"],
Cell[28013, 834, 1986, 50, 96, "Input", "ExpressionUUID" -> \
"cd1fa6a7-8e4f-4995-8241-9f48239c8e88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30036, 889, 256, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"838fc9c2-cefa-4aa4-8071-9c95b81ecfd7"],
Cell[30295, 895, 2057, 52, 96, "Input", "ExpressionUUID" -> \
"93fa76f6-342d-443b-8b35-368c00687c9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32389, 952, 283, 5, 35, "Subsubsection", "ExpressionUUID" -> \
"34c9b97a-3014-4ddb-a4b8-25bf5474e28d"],
Cell[32675, 959, 2107, 52, 96, "Input", "ExpressionUUID" -> \
"6f6bd8cd-093b-44fc-ba20-cd081a3e2b5f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34831, 1017, 236, 4, 44, "Subsection", "ExpressionUUID" -> \
"105ec577-3260-462d-acce-6adb78c12424"],
Cell[35070, 1023, 616, 18, 32, "Input", "ExpressionUUID" -> \
"95e5e37a-398c-434c-83b1-234d897e178f"],
Cell[35689, 1043, 976, 25, 54, "Input", "ExpressionUUID" -> \
"c8446ac5-5bc2-4e67-821c-a56059a697ea"],
Cell[36668, 1070, 721, 20, 32, "Input", "ExpressionUUID" -> \
"fea00fc4-6c19-4619-946e-7ae394af2601"],
Cell[37392, 1092, 850, 19, 54, "Input", "ExpressionUUID" -> \
"a656c1c5-005f-4d2c-812f-f320200457e8"],
Cell[38245, 1113, 429, 10, 32, "Input", "ExpressionUUID" -> \
"e2eb4c97-8fc3-4872-9f4d-b61f24adf96b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38711, 1128, 235, 4, 44, "Subsection", "ExpressionUUID" -> \
"5118403f-33c0-446a-a8b0-bbb1881c78ff"],
Cell[38949, 1134, 329, 8, 32, "Input", "ExpressionUUID" -> \
"33342b43-f925-40ca-856c-7344b24f0353"],
Cell[39281, 1144, 321, 8, 32, "Input", "ExpressionUUID" -> \
"20279828-1209-43b3-98ec-34cff9c44202"],
Cell[39605, 1154, 345, 8, 32, "Input", "ExpressionUUID" -> \
"f74d1a8d-ea83-440d-b783-71a76512deb4"],
Cell[39953, 1164, 511, 12, 32, "Input", "ExpressionUUID" -> \
"7e9d38d4-8a26-4692-98ed-e6e173f13ae6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40501, 1181, 398, 8, 69, "Subsection", "ExpressionUUID" -> \
"69209c84-d20e-4bbc-a0ed-f81370a5985e"],
Cell[CellGroupData[{
Cell[40924, 1193, 187, 3, 35, "Subsubsection", "ExpressionUUID" -> \
"dcc16a12-b550-452a-8500-12487b49e8ec"],
Cell[41114, 1198, 1704, 50, 75, "Input", "ExpressionUUID" -> \
"baf186ae-5aea-439c-899a-36138a8edf4f"],
Cell[42821, 1250, 1676, 49, 75, "Input", "ExpressionUUID" -> \
"dd1c8650-6412-4844-bd05-e6176ce8c4a2"],
Cell[44500, 1301, 1779, 51, 75, "Input", "ExpressionUUID" -> \
"fde91686-8f6c-474a-bcef-f317463bf6dd"],
Cell[46282, 1354, 454, 12, 32, "Input", "ExpressionUUID" -> \
"0d85e8a2-26ef-4d01-8c29-0eafacd19809"],
Cell[46739, 1368, 847, 27, 54, "Input", "ExpressionUUID" -> \
"ea2a426c-70dd-4b1d-b3ce-5976ed111f3b"],
Cell[47589, 1397, 1485, 44, 75, "Input", "ExpressionUUID" -> \
"37a86446-2c5a-4094-ac1e-fcb1dfcbc65c"],
Cell[49077, 1443, 1134, 36, 75, "Input", "ExpressionUUID" -> \
"f334b1c3-b59b-47da-bc9a-d330744b2dda"],
Cell[50214, 1481, 1108, 31, 54, "Input", "ExpressionUUID" -> \
"feec8b56-8b1d-4b0a-80ac-3bd39ac712ab"],
Cell[51325, 1514, 1845, 51, 96, "Input", "ExpressionUUID" -> \
"e96da68d-09a2-493b-83a9-53fdbecf7425"],
Cell[53173, 1567, 354, 10, 32, "Input", "ExpressionUUID" -> \
"3a1c2e11-3817-4d98-84bf-bd1fd1f5aafa"],
Cell[53530, 1579, 637, 20, 96, "Input", "ExpressionUUID" -> \
"ecce7ba9-3ba4-49dd-8773-363f2bb7d284"],
Cell[54170, 1601, 836, 25, 96, "Input", "ExpressionUUID" -> \
"2c84d0c5-9785-459c-abe3-f81bcc106877"],
Cell[55009, 1628, 889, 26, 96, "Input", "ExpressionUUID" -> \
"4a681844-aeae-410f-a55c-907e4be78199"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55935, 1659, 222, 4, 35, "Subsubsection", "ExpressionUUID" -> \
"d79e94e2-d4a0-467c-9fb3-97499b2ef1e3"],
Cell[56160, 1665, 432, 12, 32, "Input", "ExpressionUUID" -> \
"45e68d7c-55a3-4bd6-8913-ed5327341f5a"],
Cell[56595, 1679, 245, 6, 32, "Input", "ExpressionUUID" -> \
"40e7e9d5-5ec5-4163-849b-9ba6a9b5c385"],
Cell[56843, 1687, 248, 6, 32, "Input", "ExpressionUUID" -> \
"ed2613de-ad0b-49f0-8a57-1468cd358e3b"],
Cell[57094, 1695, 310, 9, 32, "Input", "ExpressionUUID" -> \
"8f909e93-7d0a-4dc9-bb9e-ec633fd4b92d"],
Cell[57407, 1706, 428, 13, 32, "Input", "ExpressionUUID" -> \
"b6f4bda9-ea79-4e6c-8f3f-ccf8d766cbc8"],
Cell[57838, 1721, 574, 17, 32, "Input", "ExpressionUUID" -> \
"7bdc578f-6ed2-4632-ac65-a6189cbb3dbf"],
Cell[58415, 1740, 528, 16, 32, "Input", "ExpressionUUID" -> \
"8ae912c0-02f2-4a8c-9efd-230349b66fc5"],
Cell[58946, 1758, 375, 10, 32, "Input", "ExpressionUUID" -> \
"16b7437b-5e80-4ea5-a77c-e78b1fbf59a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59358, 1773, 283, 6, 35, "Subsubsection", "ExpressionUUID" -> \
"6e003961-f424-4a41-917f-5c198c8a0013"],
Cell[59644, 1781, 351, 9, 32, "Input", "ExpressionUUID" -> \
"08e4168b-caff-4f88-931d-e984ca4b667e"],
Cell[59998, 1792, 3642, 99, 222, "Input", "ExpressionUUID" -> \
"a73564a2-b882-47df-8fa9-210f971a28b4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[63689, 1897, 277, 4, 36, "Subsection", "ExpressionUUID" -> \
"163d6d15-42c3-453e-9364-56af29b2fc16"],
Cell[63969, 1903, 2635, 68, 117, "Input", "ExpressionUUID" -> \
"1bc36cad-1e64-4809-972b-5b1c0990f7bb"],
Cell[66607, 1973, 847, 23, 32, "Input", "ExpressionUUID" -> \
"8e98c27f-791e-402b-aee0-2c2d6f307d91"],
Cell[67457, 1998, 553, 16, 32, "Input", "ExpressionUUID" -> \
"aace704b-676b-493e-a472-4acb5c0b734b"],
Cell[68013, 2016, 649, 20, 32, "Input", "ExpressionUUID" -> \
"1d1ffd76-f4d4-45b1-8ab2-2dbeabd4e296"],
Cell[68665, 2038, 720, 21, 32, "Input", "ExpressionUUID" -> \
"69fda4b2-bad0-4d5f-9193-5e53c1848fec"],
Cell[69388, 2061, 571, 17, 32, "Input", "ExpressionUUID" -> \
"d53a7ac5-88a1-44dc-ba5a-559cabb31e12"],
Cell[69962, 2080, 822, 19, 54, "Input", "ExpressionUUID" -> \
"e82e97c4-67c7-4805-a2e9-cb1561862702"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70821, 2104, 350, 7, 69, "Subsection", "ExpressionUUID" -> \
"3d0d8921-c11e-4d1e-bfc7-20dbd35b205f"],
Cell[71174, 2113, 833, 21, 75, "Input", "ExpressionUUID" -> \
"57caed10-d84f-4f29-95f6-6b5df72b77fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72056, 2140, 317, 5, 64, "Section", "ExpressionUUID" -> \
"c1ad3b84-59f0-46d0-9a82-c782281c15f5"],
Cell[72376, 2147, 327, 7, 69, "Subsection", "ExpressionUUID" -> \
"518dfe58-0e9f-4a74-b9d7-818bc14c36ca"],
Cell[CellGroupData[{
Cell[72728, 2158, 212, 3, 36, "Subsection", "ExpressionUUID" -> \
"58a3ec10-7378-49e4-b31a-30ec0b3d2453"],
Cell[72943, 2163, 331, 9, 32, "Input", "ExpressionUUID" -> \
"a2927264-afd1-4a69-abea-4e2ceac8256e"],
Cell[CellGroupData[{
Cell[73299, 2176, 268, 6, 32, "Input", "ExpressionUUID" -> \
"449aad82-fba3-4d50-9abc-ba1912af3d89"],
Cell[73570, 2184, 1658, 37, 75, "Output", "ExpressionUUID" -> \
"e278f7ef-06a9-4313-87cd-cfbdfa62949a"]
}, Open  ]]
}, Open  ]],
Cell[75255, 2225, 2110, 63, 128, "Subsection", "ExpressionUUID" -> \
"2bf2fde4-ea0d-4c40-afb0-0266536ee69f"],
Cell[CellGroupData[{
Cell[77390, 2292, 309, 7, 61, "Subsection", "ExpressionUUID" -> \
"98b37fe7-4e4e-407b-b0ba-45961c4e1cee"],
Cell[CellGroupData[{
Cell[77724, 2303, 854, 13, 32, "Input", "ExpressionUUID" -> \
"d21dd01f-42b6-41d1-bb98-972b43795d31"],
Cell[78581, 2318, 1320, 21, 32, "Output", "ExpressionUUID" -> \
"861a64ca-f2e4-45b6-86bd-0047f13aa7b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79950, 2345, 235, 4, 44, "Subsection", "ExpressionUUID" -> \
"ade8847a-a611-42ee-a5a4-a7f4dfd800b7"],
Cell[CellGroupData[{
Cell[80210, 2353, 266, 6, 32, "Input", "ExpressionUUID" -> \
"d50ab7de-fe2d-4ef6-8053-a9dd89fbe7fa"],
Cell[80479, 2361, 1431, 23, 75, "Output", "ExpressionUUID" -> \
"2cc6ef7a-f506-4502-ae7a-f1ff9560186a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81947, 2389, 262, 6, 32, "Input", "ExpressionUUID" -> \
"e907eccb-972e-4e40-86bd-880c5917d824"],
Cell[82212, 2397, 666, 11, 32, "Output", "ExpressionUUID" -> \
"ca669317-d29c-4aac-a75d-13a139929e54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82915, 2413, 262, 6, 32, "Input", "ExpressionUUID" -> \
"3c1d67ac-35fe-4586-bb79-93f49def0bc4"],
Cell[83180, 2421, 650, 11, 32, "Output", "ExpressionUUID" -> \
"36df2f4b-6fd7-47f3-811f-ef5efab82257"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83879, 2438, 251, 4, 44, "Subsection", "ExpressionUUID" -> \
"7a9cde36-1660-470b-86c3-06b1ea7de947"],
Cell[CellGroupData[{
Cell[84155, 2446, 756, 12, 32, "Input", "ExpressionUUID" -> \
"10d7636d-59b7-42d0-8cc2-47e7195c5d32"],
Cell[84914, 2460, 1119, 17, 32, "Output", "ExpressionUUID" -> \
"acd5e861-0403-4dfd-ba5d-b097c78c6cd2"]
}, Open  ]]
}, Open  ]],
Cell[86060, 2481, 200, 3, 44, "Subsection", "ExpressionUUID" -> \
"78dea1eb-9e5a-442a-a9b8-bbe5c504f72e"],
Cell[CellGroupData[{
Cell[86285, 2488, 356, 6, 36, "Subsection", "ExpressionUUID" -> \
"5244bd59-f9d5-47a8-807e-395e21237a87"],
Cell[86644, 2496, 2027, 55, 159, "Input", "ExpressionUUID" -> \
"20d27722-20a6-4ff1-bb97-908d3f8566b1"],
Cell[CellGroupData[{
Cell[88696, 2555, 422, 12, 54, "Input", "ExpressionUUID" -> \
"f5427af9-4b45-48fd-8611-3c77d3c3f58a"],
Cell[89121, 2569, 346, 8, 32, "Output", "ExpressionUUID" -> \
"42b06db3-6795-4183-93f5-fc03aa5ef185"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89528, 2584, 247, 4, 64, "Section", "ExpressionUUID" -> \
"4b6b1113-1e37-40d1-b791-48069d315300"],
Cell[CellGroupData[{
Cell[89800, 2592, 280, 6, 44, "Subsection", "ExpressionUUID" -> \
"3e51bc3a-f9f2-488d-95ce-edebf7273ebc"],
Cell[90083, 2600, 1415, 35, 96, "Input", "ExpressionUUID" -> \
"03595314-7d9a-401c-8aeb-c9a1baccfa1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91535, 2640, 523, 13, 71, "Subsection", "ExpressionUUID" -> \
"121f8613-5fd3-4057-b399-53abfd9864da"],
Cell[92061, 2655, 285, 8, 32, "Input", "ExpressionUUID" -> \
"7aa5be87-8dc1-4d32-b2c2-00209f4a893a"],
Cell[92349, 2665, 397, 13, 32, "Input", "ExpressionUUID" -> \
"25fde3e1-6d8f-4b55-b27a-c4eb3b757068"],
Cell[92749, 2680, 430, 12, 32, "Input", "ExpressionUUID" -> \
"d6c4b11b-80dc-4e22-b15d-0217af4df1fd"],
Cell[93182, 2694, 381, 10, 32, "Input", "ExpressionUUID" -> \
"2285b65d-22d0-4fb7-8019-6b1d85c8c188"],
Cell[93566, 2706, 1265, 37, 54, "Input", "ExpressionUUID" -> \
"c225d65f-6594-4c47-91f4-aa664e78cf71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94868, 2748, 374, 5, 44, "Subsection", "ExpressionUUID" -> \
"2cb1ded4-1528-4a5b-b044-7b0f198e79d8"],
Cell[95245, 2755, 347, 9, 32, "Input", "ExpressionUUID" -> \
"cca5af6c-5d45-4a27-aa32-5aba311b1a09"],
Cell[95595, 2766, 284, 8, 32, "Input", "ExpressionUUID" -> \
"8d0b7bfa-a7d5-4688-8175-2e3d4d8a5327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95916, 2779, 352, 5, 44, "Subsection", "ExpressionUUID" -> \
"e69b7007-b721-41e2-bdd9-774ccbb273e1"],
Cell[96271, 2786, 1688, 43, 96, "Input", "ExpressionUUID" -> \
"a63b9e78-2ecc-438e-9a7a-88466270c829"],
Cell[97962, 2831, 357, 8, 32, "Input", "ExpressionUUID" -> \
"aba7ec34-ec55-46e5-b101-30a775bb3a48"],
Cell[CellGroupData[{
Cell[98344, 2843, 188, 4, 32, "Input", "ExpressionUUID" -> \
"ee6bdca3-59cc-4642-b516-1df6cb187663"],
Cell[98535, 2849, 1428, 41, 160, "Output", "ExpressionUUID" -> \
"8e32cff2-ffc4-41f3-ba84-82e07eb9a064"]
}, Open  ]],
Cell[99978, 2893, 254, 6, 32, "Input", "ExpressionUUID" -> \
"e76f71a4-d0ca-4d7f-9602-94b7c4c859dd"],
Cell[100235, 2901, 621, 19, 32, "Input", "ExpressionUUID" -> \
"17f7cdcf-4aee-488d-bc07-7eafc0a6dcc2"],
Cell[CellGroupData[{
Cell[100881, 2924, 336, 9, 32, "Input", "ExpressionUUID" -> \
"b88b6d81-d002-4805-a01d-7bc9fbfd1458"],
Cell[101220, 2935, 333, 8, 32, "Output", "ExpressionUUID" -> \
"ece9b1ac-045d-468c-8e3e-652c1ef4c6c1"]
}, Open  ]],
Cell[101568, 2946, 235, 6, 32, "Input", "ExpressionUUID" -> \
"9935b466-1dbb-4bb5-a602-b251b1e30790"],
Cell[101806, 2954, 250, 6, 32, "Input", "ExpressionUUID" -> \
"3ccfd314-41af-4b04-b9e3-067b65f64a0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102093, 2965, 349, 5, 44, "Subsection", "ExpressionUUID" -> \
"a653e52e-2ff8-49df-87e9-4ac23c269737"],
Cell[102445, 2972, 746, 20, 32, "Input", "ExpressionUUID" -> \
"e5beb2ca-ba0f-48ca-afa9-c6554d9e2df3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103228, 2997, 357, 7, 69, "Subsection", "ExpressionUUID" -> \
"fbab8339-5d57-41b8-b855-6a8f0adc280f"],
Cell[103588, 3006, 371, 8, 32, "Input", "ExpressionUUID" -> \
"19c93eb2-9908-4978-b99a-3878381b5675"],
Cell[103962, 3016, 448, 13, 32, "Input", "ExpressionUUID" -> \
"d6f70931-4927-4a9d-ac5c-bdd13d6af0b4"],
Cell[104413, 3031, 973, 29, 75, "Input", "ExpressionUUID" -> \
"0d328422-3ec3-4a6b-bf7c-2350f2568eb0"],
Cell[105389, 3062, 715, 21, 32, "Input", "ExpressionUUID" -> \
"2881406e-e79e-460c-ab08-6ba17b4128c2"],
Cell[106107, 3085, 797, 23, 54, "Input", "ExpressionUUID" -> \
"fef0a449-e93e-4045-8208-ca0d86b652b6"],
Cell[106907, 3110, 344, 9, 32, "Input", "ExpressionUUID" -> \
"4acb0363-8891-446d-9579-94d9b9871dfc"],
Cell[107254, 3121, 367, 9, 32, "Input", "ExpressionUUID" -> \
"432e9a5d-f57c-4144-95df-49c6f825f93f"],
Cell[107624, 3132, 382, 9, 32, "Input", "ExpressionUUID" -> \
"3ddff6fe-da31-468c-80ec-913cf85b38d1"],
Cell[108009, 3143, 480, 14, 32, "Input", "ExpressionUUID" -> \
"d403f4b5-d71e-4ed3-bb33-cef15ecc437a"],
Cell[108492, 3159, 573, 14, 32, "Input", "ExpressionUUID" -> \
"f17d0074-0984-451f-94bc-feabc750470e"],
Cell[109068, 3175, 592, 14, 32, "Input", "ExpressionUUID" -> \
"b0d18709-ad7d-4ed3-8cc2-370b3dc58d09"],
Cell[109663, 3191, 541, 13, 32, "Input", "ExpressionUUID" -> \
"f6146ade-6b35-4970-882a-574b5ec73d80"],
Cell[110207, 3206, 545, 13, 32, "Input", "ExpressionUUID" -> \
"a9de5cd5-4512-4906-bdeb-c8c958be5efd"],
Cell[CellGroupData[{
Cell[110777, 3223, 655, 19, 32, "Input", "ExpressionUUID" -> \
"b1c5f381-2c3a-41ad-9e39-1aaab67d3021"],
Cell[111435, 3244, 352, 8, 32, "Output", "ExpressionUUID" -> \
"96d42551-0381-48ea-87b5-8ef2a169bba2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111836, 3258, 185, 3, 44, "Subsection", "ExpressionUUID" -> \
"d4a3cb9c-9486-4806-a0da-3ed26bc75c22"],
Cell[112024, 3263, 711, 18, 32, "Input", "ExpressionUUID" -> \
"a4617d5b-b54a-4a71-83d2-7094c91cc6c9"],
Cell[112738, 3283, 541, 16, 32, "Input", "ExpressionUUID" -> \
"81aebe1c-5943-42ce-b46f-f49dee368982"],
Cell[113282, 3301, 1252, 37, 54, "Input", "ExpressionUUID" -> \
"48ed9006-af8f-43fe-9d14-c8d0215ff993"],
Cell[114537, 3340, 990, 30, 54, "Input", "ExpressionUUID" -> \
"48b18b6c-69e9-48a9-a3a5-b11d9a35fb58"],
Cell[115530, 3372, 1063, 30, 75, "Input", "ExpressionUUID" -> \
"e3b89a5a-4f42-43cb-98c8-3b1aa07371fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116630, 3407, 281, 6, 44, "Subsection", "ExpressionUUID" -> \
"de38ec73-8ba2-4184-bb68-8b272a76c764"],
Cell[116914, 3415, 704, 20, 75, "Input", "ExpressionUUID" -> \
"c50a6205-758f-49c8-96a8-392804204d00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117655, 3440, 336, 7, 44, "Subsection", "ExpressionUUID" -> \
"154ac607-117e-4c2d-86c2-267f0aa02fd7"],
Cell[CellGroupData[{
Cell[118016, 3451, 296, 5, 32, "Input", "ExpressionUUID" -> \
"d514dac3-a087-4ba7-980e-2162a6a46b18"],
Cell[118315, 3458, 368, 8, 32, "Output", "ExpressionUUID" -> \
"7888842d-3496-4f2a-9537-eac62c58e407"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118732, 3472, 297, 4, 44, "Subsection", "ExpressionUUID" -> \
"5f9b1529-1634-4ea1-a22e-0e6cba90a5fb"],
Cell[119032, 3478, 721, 19, 32, "Input", "ExpressionUUID" -> \
"3fe9c01d-dd54-4f1f-8d63-f38379347e1d"],
Cell[CellGroupData[{
Cell[119778, 3501, 508, 11, 32, "Input", "ExpressionUUID" -> \
"25146bbd-1b83-4777-bd58-5bfb053998e1"],
Cell[120289, 3514, 798, 15, 32, "Output", "ExpressionUUID" -> \
"5a987cfe-7152-45db-a2b0-ec22b235d3dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


